New Rotation Periods from the Kepler Bonus Background Light Curves

The Kepler field hosts the best studied sample of field star rotation periods. However, due to Kepler's large 4" pixels, many of its light curves are at high risk of contamination from background sources. The new Kepler Bonus Background light curves are de-blended using a PSF algorithm, providing light curves of over 400,000 new background sources in addition to over 200,000 re-analyzed Kepler prime targets. These light curves provide the opportunity to search for new rotation periods. Here we apply a convolutional neural network trained on synthetic spot-modulated light curves to regress rotation periods from the Kepler Bonus light curves. We obtained periods for 32,159 total sources, 19,650 of which had previously been measured and 9,811 of which are new periods for both Kepler prime and background sources. Our method also detected 608 pulsation frequencies from asteroseismic oscillations in red giants. We validate our Kepler prime periods against literature values and present the full period sample. We find excellent agreement with previously-known literature periods, validating deep learning as a viable class of period determination methods. Comparing the periods and light curves of foreground-background pairs, we find that as many as 63% of periodic background light curves are still blended with the foreground, highlighting limitations of the de-blending technique.

==> anc/table2.csv <==
gaiadr3_bg,kic_bg,psf_mean_flux_bg,parallax_bg,period_bg,period_err_bg,gaiadr3_fg,kic_fg,psf_mean_flux_fg,parallax_fg,period_fg,period_err_fg,xcorr,sep,flag_match,flag_alias,flag_binary,flag_source
Gaia DR3 2050231844532617472,0,2348,0.293,19.30,3.84,Gaia DR3 2050231848829944320,757450,14238,1.231,20.18,3.90,0.601,8.821,1,0,0,0
Gaia DR3 2050232634800278912,893019,6164,0.591,5.94,4.41,Gaia DR3 2050232639104043904,893033,13851,1.910,25.71,5.30,0.240,10.780,0,0,0,0
Gaia DR3 2051695195716455168,0,47380,0.300,6.26,5.48,Gaia DR3 2051694989565637760,1163579,74780,1.668,7.71,5.55,0.599,4.900,0,0,0,0
Gaia DR3 2051023531557956224,0,4055,3.784,20.36,5.75,Gaia DR3 2051023531557956608,1569863,5511,3.816,13.74,3.58,-0.427,3.134,0,0,1,0
Gaia DR3 2051752606547125504,1574951,9651,0.615,17.58,4.40,Gaia DR3 2051752610848750592,1574944,17199,1.909,17.05,4.15,0.648,10.178,1,0,0,0
Gaia DR3 2051752606547129728,1574957,7029,0.531,16.83,3.23,Gaia DR3 2051752610848750592,1574944,17199,1.909,17.05,4.15,0.676,7.443,1,0,0,0
Gaia DR3 2051754260117934976,1722491,4256,0.173,11.83,2.94,Gaia DR3 2051753504201995392,1722506,48442,4.104,11.48,3.20,,16.003,1,0,0,0
Gaia DR3 2051727700037374208,1723842,9753,0.490,13.44,5.63,Gaia DR3 2051727700037371264,1723845,75113,2.589,11.84,4.44,0.580,12.990,0,0,0,0
Gaia DR3 2051019820706531200,1866194,4283,1.110,13.75,3.43,Gaia DR3 2051019820706528640,1866182,15842,1.493,12.62,3.60,-0.246,7.943,1,0,0,0
Gaia DR3 2052519412827072896,1867196,10331,0.247,17.33,4.06,Gaia DR3 2052519417126758016,1867210,26053,2.259,18.01,3.95,0.805,5.716,1,0,0,0
Gaia DR3 2051817859981670272,0,18734,0.551,8.37,4.45,Gaia DR3 2051817825630300416,1872530,22074,0.782,7.90,3.23,0.703,2.131,1,0,0,0
Gaia DR3 2051817310234776064,0,17076,0.866,7.36,4.24,Gaia DR3 2051817310234776192,1872974,19083,1.126,9.39,5.19,0.808,3.389,0,0,0,0
Gaia DR3 2051817310237334656,0,16518,-0.011,7.56,4.57,Gaia DR3 2051817310234776192,1872974,19083,1.126,9.39,5.19,0.770,1.886,0,0,0,0
Gaia DR3 2099072979961686656,0,21199,1.438,17.96,5.90,Gaia DR3 2099072979965026304,1995526,33014,1.684,17.91,3.88,0.323,2.952,1,0,0,0
Gaia DR3 2051037271152842880,2011624,6455,0.186,13.11,3.45,Gaia DR3 2051037275453705600,2011618,78981,1.622,13.73,3.88,0.894,12.939,1,0,0,0
Gaia DR3 2052526628370006912,0,2497,0.266,11.97,3.99,Gaia DR3 2052526632671920000,2014203,9561,1.522,11.39,3.49,0.478,8.031,1,0,0,0
Gaia DR3 2052526632671918976,2014192,2971,0.461,11.76,3.63,Gaia DR3 2052526632671920000,2014203,9561,1.522,11.39,3.49,0.569,6.755,1,0,0,0
Gaia DR3 2051780957633476224,2016452,20974,1.443,22.15,4.35,Gaia DR3 2051780957633478528,2016492,62484,0.117,16.59,4.06,0.154,20.485,0,0,0,0
Gaia DR3 2051786828847609984,2016498,26524,0.247,16.87,4.09,Gaia DR3 2051780957633478528,2016492,62484,0.117,16.59,4.06,0.917,6.622,1,0,0,0
Gaia DR3 2051786833148740736,2016489,22572,0.276,16.48,3.88,Gaia DR3 2051780957633478528,2016492,62484,0.117,16.59,4.06,0.856,9.398,1,0,0,0
Gaia DR3 2051786592630581888,2016686,5603,0.472,17.00,3.63,Gaia DR3 2051786592630581248,2016678,17331,1.402,17.14,3.98,0.569,7.603,1,0,0,0
Gaia DR3 2051831294647799808,0,26746,0.280,15.87,3.39,Gaia DR3 2051831294647798400,2018446,38994,2.067,16.28,3.35,0.710,3.531,1,0,0,0
Gaia DR3 2051830431351476608,2018710,9189,0.732,12.28,4.54,Gaia DR3 2051830435654368000,2018701,45530,1.521,11.70,3.74,0.095,8.796,1,0,0,0
Gaia DR3 2051830435654365184,2018696,18282,0.351,11.58,3.87,Gaia DR3 2051830435654368000,2018701,45530,1.521,11.70,3.74,0.811,7.810,1,0,0,0
Gaia DR3 2051830435654369152,0,44033,1.566,13.44,3.42,Gaia DR3 2051830435654368000,2018701,45530,1.521,11.70,3.74,0.678,2.198,0,0,1,0
Gaia DR3 2051819268739499136,2019349,50669,0.670,19.43,4.50,Gaia DR3 2051819303099239424,2019352,61290,0.079,20.69,4.72,0.751,8.059,1,0,0,0
Gaia DR3 2051085688322115328,2156681,4410,1.266,10.68,3.82,Gaia DR3 2051085688326592128,2156685,10813,1.123,10.50,4.05,0.837,5.072,1,0,0,0
Gaia DR3 2051084210853263744,0,31353,,28.72,4.32,Gaia DR3 2051084210857805568,2156807,35497,2.343,27.38,4.82,0.960,1.004,1,0,0,0
Gaia DR3 2052530167424855168,2158645,15560,0.227,8.83,3.72,Gaia DR3 2052530171724900224,2158641,61164,2.911,6.90,4.00,0.436,7.381,0,0,0,0
Gaia DR3 2052530236142710656,2158789,3076,0.339,16.89,5.59,Gaia DR3 2052530240444390400,2158781,50069,0.043,14.88,3.95,0.888,10.902,0,0,0,0
Gaia DR3 2051789508914533632,0,8355,0.365,25.94,4.70,Gaia DR3 2051789547568156544,2163101,10228,2.802,26.57,4.86,0.609,3.261,1,0,0,0
Gaia DR3 2051824521477762816,2166379,3786,0.547,10.31,3.14,Gaia DR3 2051824594499241856,2166371,9205,0.764,8.91,3.51,0.253,9.363,0,0,0,0
Gaia DR3 2051824590202336128,2166365,4187,0.303,9.14,4.15,Gaia DR3 2051824594499241856,2166371,9205,0.764,8.91,3.51,0.259,5.365,1,0,0,0
Gaia DR3 2051824594499238400,2166357,3346,0.412,8.08,3.32,Gaia DR3 2051824594499241856,2166371,9205,0.764,8.91,3.51,0.601,8.510,1,0,0,0
Gaia DR3 2099091255044649344,2283552,3131,0.482,8.35,2.63,Gaia DR3 2099091259345916800,2283541,105152,3.350,7.83,4.42,0.788,19.342,1,0,0,0
Gaia DR3 2099171004003825024,2284824,6880,2.664,11.38,5.24,Gaia DR3 2099171008297225088,2284829,14057,1.357,10.39,4.00,0.583,4.108,1,0,0,0
Gaia DR3 2051098431489901696,2297469,59069,-0.030,12.57,5.57,Gaia DR3 2051098435789124736,2297468,183215,3.351,12.52,3.18,0.830,10.710,1,0,0,0
Gaia DR3 2052587548192320896,0,3124,1.255,13.17,4.87,Gaia DR3 2052587552489320320,2299823,7264,1.165,8.98,3.65,-0.477,2.010,0,0,0,0
Gaia DR3 2052587552489317760,2299818,1417,0.364,8.66,2.77,Gaia DR3 2052587552489320320,2299823,7264,1.165,8.98,3.65,-0.510,9.953,1,0,0,0
Gaia DR3 2099131765180375168,0,3676,0.150,12.06,3.38,Gaia DR3 2099131769476164096,2424688,8047,2.338,12.15,3.34,0.718,2.987,1,0,0,0
Gaia DR3 2051104581886123136,0,27216,0.282,14.12,3.82,Gaia DR3 2051104586182508928,2438513,55285,1.589,12.89,3.51,0.790,4.989,1,0,0,0
Gaia DR3 2051104586182505472,2438504,27960,0.218,13.15,3.04,Gaia DR3 2051104586182508928,2438513,55285,1.589,12.89,3.51,0.759,5.704,1,0,0,0
Gaia DR3 2051102795180534656,0,51636,0.199,10.18,3.60,Gaia DR3 2051102795175163008,2439140,239594,2.759,8.07,4.03,0.379,9.485,0,0,0,0
Gaia DR3 2051102799476248064,2439144,144516,1.771,9.29,3.70,Gaia DR3 2051102795175163008,2439140,239594,2.759,8.07,4.03,0.716,7.590,0,0,0,1
Gaia DR3 2051102799476248192,2439149,42368,4.253,10.68,3.59,Gaia DR3 2051102795175163008,2439140,239594,2.759,8.07,4.03,0.299,11.740,0,0,0,0
Gaia DR3 2051102799476249856,0,243964,0.460,8.10,4.12,Gaia DR3 2051102795175163008,2439140,239594,2.759,8.07,4.03,0.990,2.642,1,0,0,0
Gaia DR3 2051102863899974016,0,5774,0.088,7.67,5.22,Gaia DR3 2051102795175163008,2439140,239594,2.759,8.07,4.03,0.171,27.692,1,0,0,0
Gaia DR3 2051102868191758848,0,124144,0.346,10.14,3.50,Gaia DR3 2051102795175163008,2439140,239594,2.759,8.07,4.03,0.456,7.002,0,0,0,0
Gaia DR3 2051102868195726208,2439123,31260,0.233,9.83,3.69,Gaia DR3 2051102795175163008,2439140,239594,2.759,8.07,4.03,0.427,13.311,0,0,0,0
Gaia DR3 2052548206286534144,2441548,466,0.370,13.29,4.60,Gaia DR3 2052548141868348800,2441562,9619,2.725,10.99,3.76,0.129,10.384,0,0,0,0
Gaia DR3 2052545698025557504,2441903,2289,0.116,18.67,4.38,Gaia DR3 2052545599247726464,2441891,9714,3.518,19.84,4.90,0.445,6.816,1,0,0,0
Gaia DR3 2052545874125664384,0,6571,0.178,13.63,3.49,Gaia DR3 2052545839765924480,2442165,35838,2.277,13.14,4.59,0.902,11.592,1,0,0,0
Gaia DR3 2051807857008896896,2444534,21540,0.285,14.51,3.63,Gaia DR3 2051807861308882176,2444532,87917,0.192,13.83,3.76,0.969,8.667,1,0,0,0
Gaia DR3 2051885819250095616,2446730,5755,1.130,11.77,3.75,Gaia DR3 2051885823554213248,2446733,26206,1.848,10.45,3.89,0.177,8.525,0,0,0,0
Gaia DR3 2051885823554214912,2446736,11538,0.284,9.34,3.82,Gaia DR3 2051885823554213248,2446733,26206,1.848,10.45,3.89,0.581,6.491,0,0,0,1
Gaia DR3 2051844969816485376,0,7984,2.106,23.67,4.09,Gaia DR3 2051844969824025728,2448311,9861,1.849,23.63,4.00,0.965,1.902,1,0,0,0
Gaia DR3 2051844969816490624,0,6266,0.317,23.69,4.44,Gaia DR3 2051844969824025728,2448311,9861,1.849,23.63,4.00,0.836,3.354,1,0,0,0
Gaia DR3 2051853864695708672,2449857,1728,0.441,16.42,4.16,Gaia DR3 2051853868996752512,2449849,7693,0.807,13.98,3.75,0.332,6.982,0,0,0,0
Gaia DR3 2051853868996752640,0,2647,0.315,16.81,5.30,Gaia DR3 2051853868996752512,2449849,7693,0.807,13.98,3.75,-0.475,3.284,0,0,0,0
Gaia DR3 2051856957072163584,2450388,2520,-0.105,12.68,3.37,Gaia DR3 2051856922712425088,2450384,7686,0.960,13.13,3.58,0.816,5.817,1,0,0,0
Gaia DR3 2051668425191110016,2450855,2374,0.214,16.38,5.04,Gaia DR3 2051668429492123904,2450836,49975,2.897,14.80,3.30,0.048,11.657,0,0,0,0
Gaia DR3 2051668906232044672,0,65038,0.433,10.91,3.64,Gaia DR3 2051668910528508800,2451350,60791,0.123,9.59,3.71,0.400,2.711,0,0,0,0
Gaia DR3 2051668910528510080,2451364,9779,0.594,8.94,4.74,Gaia DR3 2051668910528508800,2451350,60791,0.123,9.59,3.71,0.496,8.422,1,0,0,0
Gaia DR3 2099098474888936960,0,75531,0.348,10.21,3.17,Gaia DR3 2099098474891129728,2555437,371413,0.533,10.71,2.83,0.886,7.588,1,0,0,0
Gaia DR3 2099188286944914432,2556120,716,0.195,9.12,4.20,Gaia DR3 2099188291245626112,2556113,89992,3.128,4.74,4.91,0.266,17.431,0,1,0,0
Gaia DR3 2051297717967355904,0,69547,0.103,20.46,4.72,Gaia DR3 2051297722269807488,2569126,228857,0.258,20.28,4.62,0.957,7.033,1,0,0,0
Gaia DR3 2052593634163107712,2572507,1130,0.332,6.94,2.70,Gaia DR3 2052593634163105408,2572490,19082,2.175,19.59,4.02,0.059,10.252,0,0,0,0
Gaia DR3 2052550199159316352,0,4545,-1.564,33.19,5.88,Gaia DR3 2052550203452707712,2574201,9625,4.257,30.76,5.04,0.497,5.688,1,0,0,0
Gaia DR3 2051905339881301888,0,23357,0.452,32.81,4.65,Gaia DR3 2051905339885506944,2577743,31769,14.191,31.79,4.02,0.850,2.473,1,0,0,0
Gaia DR3 2051845450860404224,2580879,9669,0.084,15.69,3.88,Gaia DR3 2051845450860402816,2580872,16450,0.516,16.84,4.25,0.975,4.707,1,0,0,0
Gaia DR3 2051869330871755776,2581082,54193,-0.092,12.41,3.68,Gaia DR3 2051869296519117312,2581074,186229,0.237,10.12,3.05,0.931,6.323,0,0,0,0
Gaia DR3 2051865100330218880,2581437,2011,0.181,12.92,3.35,Gaia DR3 2051865104631062656,2581444,15883,3.287,13.44,3.69,0.184,8.516,1,0,0,0
Gaia DR3 2051857854726543872,0,32831,-0.069,22.06,5.16,Gaia DR3 2051857854726542848,2582995,48539,1.140,17.68,3.97,0.706,2.924,0,0,0,0
Gaia DR3 2051858125303558912,2583552,3525,0.101,25.06,4.54,Gaia DR3 2051858129604516992,2583553,8867,1.835,25.26,4.23,0.806,5.109,1,0,0,0
Gaia DR3 2052030508115214592,0,49499,0.206,9.80,3.97,Gaia DR3 2052030512417875072,2585767,72186,2.904,10.12,3.85,0.736,5.384,1,0,0,0
Gaia DR3 2099862837331831296,2692400,35475,2.442,19.19,3.81,Gaia DR3 2099862910348755712,2692377,76978,2.855,23.15,5.00,0.413,24.488,0,0,0,0
Gaia DR3 2099866002725248512,2692685,1232,0.430,19.24,4.75,Gaia DR3 2099866071444725376,2692675,32137,1.280,6.40,5.26,-0.062,10.580,0,0,0,0
Gaia DR3 2099859263918959488,2692705,16351,0.589,23.88,4.20,Gaia DR3 2099859268216511488,2692704,59263,16.090,16.03,4.01,0.435,9.931,0,0,0,0
Gaia DR3 2099859268216512000,2692708,36896,16.090,29.48,4.35,Gaia DR3 2099859268216511488,2692704,59263,16.090,16.03,4.01,-0.391,5.430,0,1,1,0
Gaia DR3 2099158089035965184,2696380,5506,0.986,21.14,4.09,Gaia DR3 2099158089035962624,2696381,45429,2.478,19.55,3.57,0.628,9.597,1,0,0,0
Gaia DR3 2099147914259613824,0,31899,1.054,17.94,5.88,Gaia DR3 2099147918553766272,2698074,30999,1.015,16.20,3.56,0.041,1.978,0,0,1,0
Gaia DR3 2051870426094346496,2718091,3421,0.490,15.08,3.62,Gaia DR3 2051870430390933888,2718110,10779,1.413,16.52,4.00,0.424,5.547,1,0,0,0
Gaia DR3 2051871839139938176,2718870,22002,0.335,17.66,4.43,Gaia DR3 2051871839139938688,2718866,33042,1.637,14.73,3.97,0.806,6.494,0,0,0,1
Gaia DR3 2052043977129300992,2722277,6069,0.321,20.36,4.40,Gaia DR3 2052043981433263232,2722262,36697,0.526,19.07,3.86,0.657,9.087,1,0,0,0
Gaia DR3 2099911215841219712,2831303,3316,0.185,29.44,5.40,Gaia DR3 2099911220140904320,2831290,218626,0.286,25.13,5.11,0.347,17.169,0,0,0,0
Gaia DR3 2099866037085001088,2831935,33498,0.640,9.79,3.78,Gaia DR3 2099866032786746752,2831923,402475,0.418,12.59,4.73,0.947,16.084,0,0,0,0
Gaia DR3 2099867651988772352,0,10294,0.229,15.79,3.17,Gaia DR3 2099867651992787584,2832398,9404,3.420,14.46,4.63,0.299,1.490,1,0,0,0
Gaia DR3 2099160872174926848,0,1324,0.056,10.47,3.70,Gaia DR3 2099160867873503744,2835893,153098,3.925,11.87,3.42,0.517,16.181,0,0,0,1
Gaia DR3 2099161074034459264,2835883,9289,0.283,10.29,3.64,Gaia DR3 2099160867873503744,2835893,153098,3.925,11.87,3.42,0.483,8.326,0,0,0,1
Gaia DR3 2051357336417016576,2845522,2603,-0.007,16.73,4.11,Gaia DR3 2051357336417016704,2845525,10421,2.543,15.53,4.26,0.353,7.160,1,0,0,0
Gaia DR3 2051357336417016832,0,10681,1.703,15.80,3.42,Gaia DR3 2051357336417016704,2845525,10421,2.543,15.53,4.26,0.820,2.477,1,0,0,0
Gaia DR3 2051309194132598144,2845678,671,0.449,14.06,5.18,Gaia DR3 2051309194119858816,2845689,6346,2.299,12.79,3.36,-0.149,8.975,1,0,0,0
Gaia DR3 2051309198417145600,0,4289,,13.60,4.08,Gaia DR3 2051309194119858816,2845689,6346,2.299,12.79,3.36,0.721,2.864,1,0,0,0
Gaia DR3 2052622354603959936,2850689,5820,0.238,12.08,4.07,Gaia DR3 2052622358905563776,2850700,29900,,11.88,3.63,0.511,6.769,1,0,0,0
Gaia DR3 2052578339787250048,0,3167,-0.112,11.01,3.96,Gaia DR3 2052578412798483072,2852336,31591,1.378,9.69,3.46,-0.072,9.909,0,0,0,0
Gaia DR3 2052658879003466880,2854508,15341,0.126,21.02,3.77,Gaia DR3 2052658883306059648,2854518,127251,1.441,21.53,4.26,0.929,8.988,1,0,0,0
Gaia DR3 2052658883306062592,2854515,6067,0.297,21.42,4.01,Gaia DR3 2052658883306059648,2854518,127251,1.441,21.53,4.26,0.857,16.954,1,0,0,0
Gaia DR3 2051910700004995200,2855835,9885,1.183,17.41,4.64,Gaia DR3 2051910695704227840,2855826,11135,0.516,9.41,3.74,0.296,16.603,0,1,0,0
Gaia DR3 2051899498730415360,2856774,38644,0.772,10.05,3.52,Gaia DR3 2051899498730416896,2856769,88211,0.133,9.51,3.57,0.388,10.186,1,0,0,0
Gaia DR3 2051898291842168960,2856969,8122,0.373,12.47,3.36,Gaia DR3 2051898364859025280,2856964,10978,0.934,12.10,3.33,0.864,4.041,1,0,0,0
Gaia DR3 2051919702256958080,2857895,4046,0.171,8.36,3.20,Gaia DR3 2051919904113956480,2857896,6630,0.814,10.17,4.84,0.905,6.900,0,0,0,1
Gaia DR3 2051919904113961472,2857885,1343,0.305,9.27,5.37,Gaia DR3 2051919904113956480,2857896,6630,0.814,10.17,4.84,0.392,7.911,1,0,0,0
Gaia DR3 2051919908415387648,2857891,4385,0.302,8.76,3.90,Gaia DR3 2051919904113956480,2857896,6630,0.814,10.17,4.84,0.808,5.945,0,0,0,0
Gaia DR3 2051878225758982528,0,5523,0.338,18.03,3.07,Gaia DR3 2051878230051585920,2858741,6503,1.342,18.84,4.37,0.631,2.655,1,0,0,0
Gaia DR3 2051875343833361280,2859015,133048,0.737,11.76,3.98,Gaia DR3 2051875339529497216,2859024,172204,3.724,11.22,4.25,0.654,5.263,1,0,0,0
Gaia DR3 2051875343833364096,2859052,1487,0.469,12.23,4.79,Gaia DR3 2051875339529497216,2859024,172204,3.724,11.22,4.25,0.093,14.348,1,0,0,0
Gaia DR3 2051875408260576000,0,3809,1.025,22.90,5.60,Gaia DR3 2051875339529497216,2859024,172204,3.724,11.22,4.25,0.074,33.205,0,1,0,0
Gaia DR3 2052235399533017984,2860660,12435,0.509,6.32,3.82,Gaia DR3 2052235399533016960,2860654,9906,0.482,7.41,5.50,-0.122,8.936,0,0,0,1
Gaia DR3 2052048688717431936,2861415,29725,0.395,15.03,4.32,Gaia DR3 2052048753133472896,2861403,125860,0.194,12.48,4.02,0.569,11.220,0,0,0,0
Gaia DR3 2052048757430009600,2861413,16560,1.374,13.57,5.42,Gaia DR3 2052048753133472896,2861403,125860,0.194,12.48,4.02,0.288,9.543,1,0,0,0
Gaia DR3 2052048757436908288,0,101940,0.336,13.23,4.13,Gaia DR3 2052048753133472896,2861403,125860,0.194,12.48,4.02,0.930,5.704,1,0,0,0
Gaia DR3 2052803396069154688,0,11773,0.710,13.71,5.95,Gaia DR3 2052803400363645312,2984778,18510,3.389,11.42,4.64,0.656,3.863,0,0,0,0
Gaia DR3 2052803705301104896,2985266,4990,0.603,11.97,3.53,Gaia DR3 2052803709601357184,2985262,46883,1.902,11.07,3.72,0.605,11.006,1,0,0,0
Gaia DR3 2052803812680573056,0,39016,0.691,11.90,3.86,Gaia DR3 2052803709601357184,2985262,46883,1.902,11.07,3.72,0.858,4.179,1,0,0,0
Gaia DR3 2052624278756333056,2988769,32742,0.204,8.71,4.30,Gaia DR3 2052624283050393472,2988768,42720,1.323,9.42,4.23,0.560,4.289,1,0,0,0
Gaia DR3 2051913929820379776,0,18004,0.286,15.86,3.57,Gaia DR3 2051913929820380672,2992668,27056,7.579,16.33,3.70,0.898,4.996,1,0,0,0
Gaia DR3 2051921763841330560,2994918,12013,-0.030,8.71,3.21,Gaia DR3 2051921763841329664,2994919,41426,1.515,8.83,3.71,0.653,8.203,1,0,0,0
Gaia DR3 2051879806302939520,2995611,3574,0.747,10.55,5.92,Gaia DR3 2051926746003449088,2995603,6886,0.403,10.26,4.72,0.222,4.829,1,0,0,0
Gaia DR3 2051878672428197888,2995965,10813,0.157,10.88,4.36,Gaia DR3 2051878676728255488,2995964,22695,1.203,10.27,4.00,0.449,5.785,1,0,0,0
Gaia DR3 2051878466269743744,2996009,15527,0.226,9.80,4.71,Gaia DR3 2051878470569766144,2996004,43104,1.971,7.84,4.48,0.835,8.448,0,0,0,0
Gaia DR3 2051878470569767040,2996002,6782,0.708,9.27,3.58,Gaia DR3 2051878470569766144,2996004,43104,1.971,7.84,4.48,0.782,12.209,0,0,0,0
Gaia DR3 2051878504929510912,2996120,3265,0.788,9.27,2.56,Gaia DR3 2051878504929510784,2996104,7188,0.457,9.21,3.68,0.370,7.298,1,0,0,0
Gaia DR3 2051878534999287936,2996134,3899,0.100,16.06,3.34,Gaia DR3 2051878539289251200,2996143,6853,1.024,16.88,3.77,0.778,3.503,1,0,0,0
Gaia DR3 2051880424782427008,0,4008,0.296,11.74,3.48,Gaia DR3 2051880424775192192,2996183,14571,1.565,11.70,3.31,0.560,4.870,1,0,0,0
Gaia DR3 2051880463434616576,2996191,2377,0.267,11.21,4.91,Gaia DR3 2051880424775192192,2996183,14571,1.565,11.70,3.31,-0.637,6.987,1,0,0,0
Gaia DR3 2052252167074605440,0,3750,0.493,41.75,5.80,Gaia DR3 2052252167085339136,2996950,4214,1.185,26.36,5.25,-0.573,2.609,0,0,0,0
Gaia DR3 2052237731690025088,2997925,6831,0.972,16.67,3.96,Gaia DR3 2052237735995288576,2997910,14280,0.963,11.71,4.22,-0.352,7.807,0,0,1,0
Gaia DR3 2099958082524094208,3098990,3144,0.390,25.10,5.85,Gaia DR3 2099957880664835712,3099007,425199,0.277,27.37,5.65,0.756,15.029,1,0,0,0
Gaia DR3 2099953620057291776,3099309,12389,3.939,8.94,4.27,Gaia DR3 2099953620058264320,3099294,188622,4.054,6.87,4.23,0.501,9.197,0,0,1,0
Gaia DR3 2099218630895194112,3101007,5566,2.884,14.80,3.35,Gaia DR3 2099218630895193088,3100994,21827,3.883,29.62,4.44,0.095,11.105,0,0,0,0
Gaia DR3 2099541097038470272,3102147,1437,0.209,8.37,2.71,Gaia DR3 2099541097038469248,3102149,11048,0.719,8.12,4.05,0.372,7.674,1,0,0,0
Gaia DR3 2099533434812866944,3103687,1545,0.411,22.41,5.26,Gaia DR3 2099533434817110144,3103684,12836,1.174,19.66,3.97,-0.419,6.296,0,0,0,0
Gaia DR3 2051361798888439168,3109826,12293,0.448,14.17,3.48,Gaia DR3 2051361803183234176,3109825,25945,7.325,14.61,3.53,0.839,5.290,1,0,0,0
Gaia DR3 2051364998634638336,0,97468,0.375,19.48,4.49,Gaia DR3 2051364994337181952,3110253,101863,0.094,19.38,4.49,0.970,3.145,1,0,0,0
Gaia DR3 2052817346117893632,3112135,5332,0.334,9.37,2.94,Gaia DR3 2052817350417511808,3112131,33899,1.317,9.48,3.60,0.392,9.473,1,0,0,0
Gaia DR3 2052817522216237824,3231272,14170,0.652,14.15,4.14,Gaia DR3 2052817522216235264,3112291,72951,0.085,14.56,4.00,0.605,11.087,1,0,0,0
Gaia DR3 2052807798410325376,0,49244,2.926,7.07,3.74,Gaia DR3 2052807794117101312,3112890,44736,2.971,7.27,3.79,0.988,1.467,1,0,1,0
Gaia DR3 2052631876552614144,3115656,42026,1.227,8.28,2.66,Gaia DR3 2052631876552612992,3115664,59013,2.837,8.18,3.55,0.990,10.216,1,0,0,0
Gaia DR3 2052632387655360768,3116127,6966,0.148,9.49,2.96,Gaia DR3 2052632185790295040,3116135,21104,1.294,8.98,3.81,0.509,6.467,1,0,0,0
Gaia DR3 2052632391943820928,0,4593,0.447,10.37,3.37,Gaia DR3 2052632185790295040,3116135,21104,1.294,8.98,3.81,0.549,8.473,0,0,0,0
Gaia DR3 2052677192750038528,3117585,6081,0.394,8.96,3.87,Gaia DR3 2052677197046590464,3117576,13894,1.087,7.82,3.34,0.395,4.479,0,0,0,0
Gaia DR3 2052667232722691072,3118905,1199,0.087,12.24,5.85,Gaia DR3 2052667198362949248,3118883,26460,0.630,9.18,3.75,0.154,12.855,0,0,0,0
Gaia DR3 2051931899964181632,3121439,2907,0.521,8.66,4.07,Gaia DR3 2051931899964180736,3121430,7128,0.359,8.48,3.87,0.405,6.423,1,0,0,0
Gaia DR3 2052257179302398464,3122937,4914,0.399,10.60,4.06,Gaia DR3 2052257183610266880,3122932,110097,,10.15,3.60,0.350,13.981,1,0,0,0
Gaia DR3 2052257183597462272,0,101331,0.834,11.14,3.57,Gaia DR3 2052257183610266880,3122932,110097,,10.15,3.60,0.632,3.468,1,0,0,0
Gaia DR3 2052252953054332800,3123301,1100,0.074,9.18,3.13,Gaia DR3 2052252957359583104,3123292,18443,1.921,9.93,3.42,0.570,8.786,1,0,0,0
Gaia DR3 2052252953062814976,3123291,2518,0.264,9.40,2.60,Gaia DR3 2052252957359583104,3123292,18443,1.921,9.93,3.42,0.890,8.487,1,0,0,0
Gaia DR3 2052068926599857920,0,26104,1.570,13.77,4.07,Gaia DR3 2052068926604227584,3128078,32727,1.527,13.84,4.18,0.752,2.606,1,0,1,0
Gaia DR3 2052072018980706432,0,6907,1.087,17.25,3.95,Gaia DR3 2052072018980704640,3128129,11726,1.203,18.42,4.25,0.458,5.305,1,0,0,0
Gaia DR3 2052112902760739584,3129716,2385,0.355,13.86,4.80,Gaia DR3 2052112907067847808,3129710,7461,1.513,19.51,3.71,0.363,6.980,0,0,0,0
Gaia DR3 2052113937860113024,3130333,1187,0.203,10.12,2.71,Gaia DR3 2052113937860117120,3130343,95736,3.168,18.92,4.61,-0.106,13.093,0,0,0,0
Gaia DR3 2099930839552042112,3216089,1594,0.343,24.58,4.72,Gaia DR3 2099930839552040448,3216081,22532,1.581,21.36,3.87,0.369,9.999,0,0,0,0
Gaia DR3 2100015050970538880,3217266,1496,0.480,20.90,4.61,Gaia DR3 2100015055269719552,3217253,221306,0.173,20.04,4.50,0.720,15.149,1,0,0,0
Gaia DR3 2100015055265352448,0,141639,1.433,18.86,4.37,Gaia DR3 2100015055269719552,3217253,221306,0.173,20.04,4.50,0.688,4.886,1,0,0,0
Gaia DR3 2100015055270483072,3217256,3655,1.308,19.48,5.00,Gaia DR3 2100015055269719552,3217253,221306,0.173,20.04,4.50,0.843,18.971,1,0,0,0
Gaia DR3 2099971693279652096,3218014,33236,0.317,15.08,4.65,Gaia DR3 2099971693279650816,3218009,147566,0.159,15.55,4.45,0.823,8.070,1,0,0,0
Gaia DR3 2099229832170144128,3219503,5221,0.511,13.15,4.58,Gaia DR3 2099229827870568448,3219508,20301,1.910,13.31,4.21,0.362,6.952,1,0,0,0
Gaia DR3 2099219318089988864,3220260,1004,0.291,7.81,3.57,Gaia DR3 2099219318089987712,3220256,9238,0.432,6.81,2.92,-0.404,6.780,0,0,0,0
Gaia DR3 2051370698056704128,3229336,7508,0.278,13.92,4.70,Gaia DR3 2051370702355713920,3229346,21032,1.664,18.22,3.73,0.494,10.225,0,0,0,0
Gaia DR3 2052810027500610816,3232058,54395,0.563,13.32,5.51,Gaia DR3 2052810027495680256,3232059,198774,0.141,12.48,3.84,0.265,8.017,1,0,0,0
Gaia DR3 2052810031792081024,0,66120,0.421,14.19,5.20,Gaia DR3 2052810027495680256,3232059,198774,0.141,12.48,3.84,0.440,5.687,0,0,0,0
Gaia DR3 2052643863800758400,3232981,1341,0.148,11.53,3.34,Gaia DR3 2052645551728597248,3232979,17620,2.766,12.00,3.10,0.431,12.966,1,0,0,0
Gaia DR3 2052645925385217792,3233227,5681,0.392,6.91,3.00,Gaia DR3 2052645925385911552,3233234,113400,3.856,6.84,3.68,0.225,13.687,1,0,0,0
Gaia DR3 2052645929681584640,0,23287,,6.65,3.95,Gaia DR3 2052645925385911552,3233234,113400,3.856,6.84,3.68,-0.251,1.583,1,0,0,0
Gaia DR3 2052645929685752192,3233247,7062,3.883,8.52,3.98,Gaia DR3 2052645925385911552,3233234,113400,3.856,6.84,3.68,0.766,11.094,0,0,1,0
Gaia DR3 2052637099232900736,0,28144,0.117,17.48,3.59,Gaia DR3 2052637099232899712,3234449,44027,2.366,17.05,3.24,0.823,3.853,1,0,0,0
Gaia DR3 2052637129292198016,3234499,1234,0.283,14.45,4.89,Gaia DR3 2052637236671861504,3234506,11080,1.541,14.46,3.48,-0.043,8.274,1,0,0,0
Gaia DR3 2052668980767284608,3237461,1759,0.335,12.41,4.33,Gaia DR3 2052668985069440512,3237465,7601,0.688,14.18,4.51,0.542,8.339,0,0,0,0
Gaia DR3 2052668985071665920,0,5479,0.576,11.90,3.48,Gaia DR3 2052668985069440512,3237465,7601,0.688,14.18,4.51,-0.737,3.311,0,0,0,1
Gaia DR3 2051938630172503552,3238594,9085,0.205,10.12,2.76,Gaia DR3 2051938634473071488,3238591,81946,3.366,8.97,3.26,0.399,12.826,0,0,0,1
Gaia DR3 2051938668832535552,3238592,3449,0.625,9.46,3.73,Gaia DR3 2051938634473071488,3238591,81946,3.366,8.97,3.26,0.408,14.611,1,0,0,0
Gaia DR3 2051938668832810240,3238602,15839,0.150,9.70,3.40,Gaia DR3 2051938634473071488,3238591,81946,3.366,8.97,3.26,0.637,7.779,1,0,0,0
Gaia DR3 2051932617220827392,3239559,4949,2.279,13.90,4.10,Gaia DR3 2051932621518725504,3239557,8385,0.770,12.57,3.81,0.975,4.116,0,0,0,1
Gaia DR3 2051929181244482176,3240614,9564,0.264,11.96,4.74,Gaia DR3 2051929181244480384,3240623,190224,4.071,13.46,3.48,0.318,12.112,0,0,0,1
Gaia DR3 2051929185544989184,3240617,3244,0.008,4.07,5.38,Gaia DR3 2051929181244480384,3240623,190224,4.071,13.46,3.48,0.258,25.803,0,0,0,0
Gaia DR3 2052305042423336576,3240795,5766,0.832,15.36,3.58,Gaia DR3 2052305046724323072,3240801,25790,1.740,16.29,3.63,0.880,6.133,1,0,0,0
Gaia DR3 2052257561564526208,3240847,644,0.422,27.50,5.83,Gaia DR3 2052257561564525824,3240837,7878,1.532,18.33,4.49,0.098,6.473,0,0,0,0
Gaia DR3 2052254774120824960,3241800,3514,0.287,13.71,4.54,Gaia DR3 2052254778425794944,3241791,14186,1.342,12.20,3.65,,6.783,0,0,0,1
Gaia DR3 2052254778416194560,0,12914,0.888,15.17,3.68,Gaia DR3 2052254778425794944,3241791,14186,1.342,12.20,3.65,0.780,1.878,0,0,0,0
Gaia DR3 2052254778416195968,0,12380,1.884,14.93,3.66,Gaia DR3 2052254778425794944,3241791,14186,1.342,12.20,3.65,0.829,3.066,0,0,0,1
Gaia DR3 2052260958874051200,3242048,2231,0.266,12.67,3.32,Gaia DR3 2052260963178750720,3242050,20184,1.587,13.28,3.55,0.705,8.364,1,0,0,0
Gaia DR3 2052260963169323776,3242042,12081,1.949,12.19,3.31,Gaia DR3 2052260963178750720,3242050,20184,1.587,13.28,3.55,0.896,4.816,1,0,0,0
Gaia DR3 2052260963178750080,0,14067,0.325,12.83,3.23,Gaia DR3 2052260963178750720,3242050,20184,1.587,13.28,3.55,0.943,4.136,1,0,0,0
Gaia DR3 2052084521626004992,3244989,3065,-0.053,7.22,3.17,Gaia DR3 2052084525925354880,3245000,10496,0.793,7.62,4.03,0.499,4.811,1,0,0,0
Gaia DR3 2052084525925358336,3245011,2935,0.313,7.32,3.84,Gaia DR3 2052084525925354880,3245000,10496,0.793,7.62,4.03,0.738,5.712,1,0,0,0
Gaia DR3 2052070713310720640,3245962,125090,0.066,11.00,5.26,Gaia DR3 2052070713310718976,3245960,136486,0.167,12.58,3.90,0.921,5.217,0,0,0,0
Gaia DR3 2052070090532194304,3246361,1964,0.430,13.60,3.91,Gaia DR3 2052070094835494912,3246355,49461,0.554,13.25,4.48,,11.654,1,0,0,0
Gaia DR3 2052114899920585600,3247760,3492,0.015,9.69,4.02,Gaia DR3 2052114796853907968,3247752,24242,1.118,9.29,2.87,0.262,6.677,1,0,0,0
Gaia DR3 2052114899932826368,3247782,7741,1.142,16.17,3.25,Gaia DR3 2052114899932822528,3247769,34293,2.031,17.70,5.35,0.260,14.813,1,0,0,0
Gaia DR3 2099551538105436544,3329233,59817,0.284,19.44,5.34,Gaia DR3 2099551542399179648,3329238,230013,9.016,17.83,3.31,0.577,6.857,1,0,0,0
Gaia DR3 2051380323082200960,3335160,25113,0.602,25.84,5.09,Gaia DR3 2051380323082204800,3335176,560871,0.531,24.16,5.18,0.671,12.667,1,0,0,0
Gaia DR3 2051383587257595776,3336239,2286,0.508,16.62,3.65,Gaia DR3 2051383587257592704,3336226,7102,0.566,16.10,3.62,0.238,10.109,1,0,0,0
Gaia DR3 2052872703950969344,3336841,6347,0.298,11.49,3.57,Gaia DR3 2052872635237008640,3336849,14912,0.363,10.96,3.37,0.458,5.044,1,0,0,0
Gaia DR3 2052826283949646208,3338881,9639,0.810,11.40,3.83,Gaia DR3 2052826283949645312,3338877,31362,3.144,10.93,3.87,0.688,7.142,1,0,0,0
Gaia DR3 2052649533162810496,3340785,1273,0.098,22.77,5.36,Gaia DR3 2052649537458339968,3340793,7623,1.012,22.48,4.64,0.101,5.770,1,0,0,0
Gaia DR3 2052681388935051136,3342900,2160,1.364,15.55,3.92,Gaia DR3 2052681388934729088,3342894,20371,3.582,14.72,3.33,-0.404,8.256,1,0,0,0
Gaia DR3 2052686263721490432,0,19349,0.626,12.11,4.68,Gaia DR3 2052686268017787648,3343682,32406,2.615,11.98,5.08,0.808,3.773,1,0,0,0
Gaia DR3 2051948633153444608,0,9803,-0.015,16.98,4.40,Gaia DR3 2051948701876464768,3346103,14522,0.363,16.46,3.71,0.954,4.945,1,0,0,0
Gaia DR3 2051948633156987392,3346107,49339,0.057,15.05,4.01,Gaia DR3 2051948701876464768,3346103,14522,0.363,16.46,3.71,0.794,9.678,1,0,0,0
Gaia DR3 2051948697576297728,3346095,2173,0.300,14.64,3.26,Gaia DR3 2051948701876464768,3346103,14522,0.363,16.46,3.71,0.753,7.351,0,0,0,1
Gaia DR3 2052259588779483648,0,239287,0.743,8.43,3.71,Gaia DR3 2052259588789149568,3348390,289748,1.934,9.46,4.22,0.979,4.556,0,0,0,0
Gaia DR3 2052259588789148288,3348378,149378,0.321,8.15,3.62,Gaia DR3 2052259588789149568,3348390,289748,1.934,9.46,4.22,0.978,6.491,0,0,0,0
Gaia DR3 2052259588789149440,3348382,166741,0.533,9.10,4.13,Gaia DR3 2052259588789149568,3348390,289748,1.934,9.46,4.22,0.974,7.637,1,0,0,0
Gaia DR3 2052259588789150464,3348397,29653,0.250,9.31,5.73,Gaia DR3 2052259588789149568,3348390,289748,1.934,9.46,4.22,0.920,12.215,1,0,0,0
Gaia DR3 2052125414013098880,3354459,7189,1.413,14.19,3.61,Gaia DR3 2052125379653364608,3354495,104910,2.227,4.53,5.83,0.226,24.810,0,0,0,0
Gaia DR3 2052124211422246272,0,3216,10.101,15.18,4.52,Gaia DR3 2052124142702770432,3354616,5914,0.671,13.51,3.39,0.232,9.591,0,0,0,0
Gaia DR3 2052124859950835584,3354857,697,0.010,8.47,4.83,Gaia DR3 2052124864257324800,3354855,15402,1.213,5.64,4.13,-0.100,9.147,0,0,0,0
Gaia DR3 2099941143176168192,0,2288,0.576,22.91,4.83,Gaia DR3 2099941147473574656,3424832,7639,2.155,20.43,4.55,0.527,4.683,0,0,0,0
Gaia DR3 2100032303853923200,3425581,21219,0.303,10.70,3.29,Gaia DR3 2100032303858358016,3425578,20651,0.860,10.79,3.23,0.985,1.255,1,0,0,0
Gaia DR3 2100021338803190272,3426055,2827,0.622,19.40,5.09,Gaia DR3 2100021343101896576,3426044,52602,1.936,20.55,4.52,0.258,13.760,1,0,0,0
Gaia DR3 2099985505894591616,3427767,17152,0.640,9.61,4.42,Gaia DR3 2099985505894591232,3427759,38485,0.975,8.98,5.09,0.147,4.656,1,0,0,0
Gaia DR3 2099599263776077440,3429858,300,0.586,21.77,5.95,Gaia DR3 2099599268075631616,3429856,10048,0.833,15.31,4.02,0.052,11.186,0,0,0,0
Gaia DR3 2099599268070907264,3429854,3365,0.210,16.21,4.59,Gaia DR3 2099599268075631616,3429856,10048,0.833,15.31,4.02,0.550,5.256,1,0,0,0
Gaia DR3 2099601432739220864,0,7022,0.380,5.40,5.45,Gaia DR3 2099601329660004736,3430301,11803,0.921,5.20,5.19,0.749,3.142,1,0,0,0
Gaia DR3 2099575589918519680,3431353,27256,-0.004,16.36,4.63,Gaia DR3 2099575559856449920,3431346,343568,0.256,17.54,4.27,0.672,9.381,1,0,0,0
Gaia DR3 2052842085130503424,3441507,1785,0.168,12.15,3.52,Gaia DR3 2052842089429430784,3441504,10798,2.126,15.54,4.44,0.619,11.363,0,0,0,1
Gaia DR3 2052842085137431680,0,7050,0.274,14.84,4.17,Gaia DR3 2052842089429430784,3441504,10798,2.126,15.54,4.44,0.295,3.499,1,0,0,0
Gaia DR3 2052650671329776768,0,85875,0.349,24.74,4.11,Gaia DR3 2052650671329776640,3442846,72350,5.142,26.80,5.93,0.415,2.474,1,0,0,0
Gaia DR3 2052744370336434688,0,38835,0.302,18.39,4.63,Gaia DR3 2052744370336434560,3443012,48199,3.038,14.33,4.22,0.488,3.735,0,0,0,0
Gaia DR3 2052739834851101952,3443945,2338,0.234,14.09,5.76,Gaia DR3 2052734028055315072,3443934,203217,0.159,17.23,4.68,0.301,12.323,0,0,0,0
Gaia DR3 2052690494265627904,0,74722,0.616,6.22,5.50,Gaia DR3 2052690558686873472,3444884,74229,3.195,5.88,4.95,0.555,4.363,1,0,0,0
Gaia DR3 2052690494265631360,3444897,5480,0.002,7.38,4.64,Gaia DR3 2052690558686873472,3444884,74229,3.195,5.88,4.95,-0.145,12.184,0,0,0,0
Gaia DR3 2052689390452600704,3445077,564,0.214,8.41,4.19,Gaia DR3 2052689394753992576,3445089,16466,0.661,9.46,3.76,0.199,9.534,0,0,0,1
Gaia DR3 2052686744752848512,3445445,5694,0.394,9.69,2.86,Gaia DR3 2052686714694479232,3445443,37476,1.797,9.74,3.38,0.668,11.625,1,0,0,0
Gaia DR3 2052312262269433216,3449080,2661,0.282,9.89,4.15,Gaia DR3 2052312262269432320,3449076,18652,0.945,7.31,3.49,0.541,10.725,0,0,0,0
Gaia DR3 2052091427930319360,3453580,6322,0.143,17.91,4.27,Gaia DR3 2052091432232942208,3453569,35642,2.690,17.90,4.16,0.475,6.686,1,0,0,0
Gaia DR3 2052092016348537856,0,30351,0.411,10.19,3.22,Gaia DR3 2052092772262781440,3453592,38857,2.956,10.18,3.36,0.926,3.350,1,0,0,0
Gaia DR3 2052091981984957696,0,97186,0.308,7.06,4.69,Gaia DR3 2052092046404254464,3453682,293744,2.230,5.71,3.46,-0.199,6.296,0,0,0,0
Gaia DR3 2052181278644954496,3454283,1900,-0.105,7.43,4.28,Gaia DR3 2052181282948986624,3454297,40565,,6.13,2.76,0.458,9.772,0,0,0,0
Gaia DR3 2052170455327412608,3455153,3457,0.054,13.79,3.52,Gaia DR3 2052170459631585408,3455147,9749,1.149,15.34,3.43,0.674,5.880,0,0,0,1
Gaia DR3 2052170455327415040,3455156,563,0.153,15.13,4.20,Gaia DR3 2052170459631585408,3455147,9749,1.149,15.34,3.43,0.446,7.842,1,0,0,0
Gaia DR3 2052173861245757696,3455423,823,0.121,10.46,5.09,Gaia DR3 2052173861245759104,3455419,9222,1.023,9.76,3.48,0.450,10.043,1,0,0,0
Gaia DR3 2052127402571807488,3456294,2135,0.194,18.42,4.71,Gaia DR3 2052127406877985280,3456307,34622,0.034,20.72,4.61,0.739,9.927,0,0,0,0
Gaia DR3 2052127162053825024,3456618,1140,0.245,13.84,3.32,Gaia DR3 2052127166359869824,3456628,24102,1.248,12.74,3.39,0.021,12.226,1,0,0,0
Gaia DR3 2052137469975137920,3459059,1635,-0.045,7.85,3.38,Gaia DR3 2052137474281810944,3459068,52749,1.782,7.39,3.40,0.835,13.334,1,0,0,0
Gaia DR3 2052137474271932288,3459077,6397,0.503,7.30,3.18,Gaia DR3 2052137474281810944,3459068,52749,1.782,7.39,3.40,0.642,7.577,1,0,0,0
Gaia DR3 2052137474281810560,3459062,16452,0.342,7.09,3.48,Gaia DR3 2052137474281810944,3459068,52749,1.782,7.39,3.40,0.473,5.303,1,0,0,0
Gaia DR3 2049136254221821184,3459873,15423,0.159,10.10,3.88,Gaia DR3 2049136254223300224,3459866,31653,0.733,9.68,3.38,0.776,5.313,1,0,0,0
Gaia DR3 2100131393050452480,0,30349,0.413,15.02,3.95,Gaia DR3 2100131397343721856,3526481,185422,1.761,15.74,4.07,0.743,6.865,1,0,0,0
Gaia DR3 2100002166069728768,3528681,940,0.066,11.47,5.71,Gaia DR3 2100002170368185856,3528673,20769,0.598,8.55,5.03,0.519,10.535,0,0,0,0
Gaia DR3 2099473988171547648,3534258,778,0.365,18.07,5.57,Gaia DR3 2099473992470919680,3534259,16991,1.585,15.07,3.49,0.253,9.741,0,0,0,0
Gaia DR3 2052877922336414464,3540356,8559,0.361,12.85,4.24,Gaia DR3 2052877926636985088,3540349,24090,0.578,12.83,3.54,0.490,6.566,1,0,0,0
Gaia DR3 2052852088114050944,3541895,4318,0.913,20.55,4.51,Gaia DR3 2052852088114052736,3541894,30152,1.658,19.50,4.06,0.537,11.687,1,0,0,0
Gaia DR3 2052844391531956096,3542922,17720,0.548,18.01,4.88,Gaia DR3 2052844391531956864,3542928,40389,1.675,15.84,5.89,0.121,6.567,0,0,0,1
Gaia DR3 2052747011734496640,3544569,669,0.188,19.37,5.42,Gaia DR3 2052747084755873920,3544552,50816,0.097,19.03,4.34,0.403,10.397,1,0,0,0
Gaia DR3 2052747080453992832,3544554,7317,0.299,19.04,4.32,Gaia DR3 2052747084755873920,3544552,50816,0.097,19.03,4.34,0.800,10.231,1,0,0,0
Gaia DR3 2052747080453996032,3544549,657,0.941,20.08,4.51,Gaia DR3 2052747084755873920,3544552,50816,0.097,19.03,4.34,-0.466,14.808,1,0,0,0
Gaia DR3 2052747084750154752,0,16980,0.354,19.82,4.34,Gaia DR3 2052747084755873920,3544552,50816,0.097,19.03,4.34,0.952,4.859,1,0,0,0
Gaia DR3 2052734917106375936,3544703,32723,0.673,23.44,5.26,Gaia DR3 2052734921408491008,3544709,177744,0.135,22.11,4.81,0.844,7.954,1,0,0,0
Gaia DR3 2052734921405551104,0,69220,0.219,23.07,5.19,Gaia DR3 2052734921408491008,3544709,177744,0.135,22.11,4.81,0.934,6.524,1,0,0,0
Gaia DR3 2052738971555841536,3545599,6923,0.095,12.63,4.08,Gaia DR3 2052738975857777024,3545593,31523,3.874,12.26,3.58,0.529,8.124,1,0,0,0
Gaia DR3 2052714335623356672,3546387,1931,0.434,12.27,3.52,Gaia DR3 2052714339926487552,3546390,9547,0.789,13.08,3.15,0.653,7.023,1,0,0,0
Gaia DR3 2052713584003213696,3546425,4263,0.256,10.55,3.71,Gaia DR3 2052713584010117120,3546419,12202,1.274,11.07,3.67,0.749,5.404,1,0,0,0
Gaia DR3 2052279861028004480,3553855,3917,-0.110,9.47,3.14,Gaia DR3 2052281338504412928,3553858,12695,1.669,8.57,3.03,0.482,5.717,0,0,0,0
Gaia DR3 2052281024963966208,3554356,829,-0.172,19.32,4.19,Gaia DR3 2052281029266875776,3554353,7379,1.241,19.65,3.91,0.637,7.223,1,0,0,0
Gaia DR3 2052183408949010560,3555118,3023,0.329,12.17,4.39,Gaia DR3 2052183413252860672,3555115,11883,1.423,12.10,3.85,0.391,5.470,1,0,0,0
Gaia DR3 2052184581476716032,0,30362,1.758,10.33,3.32,Gaia DR3 2052184581484009984,3555340,30990,2.337,10.52,3.75,0.349,1.508,1,0,0,0
Gaia DR3 2052137195097840128,3558949,3472,0.327,12.11,5.09,Gaia DR3 2052137199404156160,3558958,41661,1.866,13.41,4.03,0.389,10.084,1,0,0,0
Gaia DR3 2052137199404158592,3558960,4815,0.383,15.32,5.73,Gaia DR3 2052137199404156160,3558958,41661,1.866,13.41,4.03,0.211,9.643,0,0,0,0
Gaia DR3 2073156799418897152,3560846,949,0.190,10.14,4.79,Gaia DR3 2073156803715830016,3560871,5402,0.930,13.50,3.67,0.105,8.244,0,0,0,0
Gaia DR3 2073156803715827584,3560861,1686,0.439,14.96,3.59,Gaia DR3 2073156803715830016,3560871,5402,0.930,13.50,3.67,0.146,9.175,0,0,0,0
Gaia DR3 2073156352728184320,3561294,2349,0.352,6.01,3.55,Gaia DR3 2073156357029417344,3561307,12851,0.877,7.37,5.01,0.814,6.390,0,0,0,1
Gaia DR3 2073156357040020224,3561296,5911,0.705,10.19,5.42,Gaia DR3 2073156357029417344,3561307,12851,0.877,7.37,5.01,0.339,10.476,0,0,0,0
Gaia DR3 2100144999501884800,3626434,9775,0.592,6.32,3.76,Gaia DR3 2100145003800460160,3626433,181508,3.565,7.48,5.12,0.563,12.668,0,0,0,1
Gaia DR3 2100141602186382336,3626673,3265,0.384,20.56,4.07,Gaia DR3 2100140846272136960,3626670,33446,0.873,20.80,3.45,0.768,9.467,1,0,0,0
Gaia DR3 2100029310263083648,3628814,1485,1.163,10.71,3.25,Gaia DR3 2100029314561325312,3628812,15148,1.109,11.08,3.99,0.776,7.993,1,0,1,0
Gaia DR3 2099618917550402688,0,5806,0.138,18.64,4.24,Gaia DR3 2099618921847040896,3632054,7584,1.910,18.17,3.96,0.534,2.393,1,0,0,0
Gaia DR3 2099607716272202624,3632537,1044,0.312,10.76,2.93,Gaia DR3 2099607720571978368,3632538,8020,1.151,9.52,3.26,0.471,9.066,0,0,0,0
Gaia DR3 2052857551312433920,3642345,3094,1.943,15.43,4.12,Gaia DR3 2052857547022629888,3642335,7796,,16.05,5.66,-0.332,5.133,1,0,0,0
Gaia DR3 2052750688229007360,3644568,190576,0.163,19.43,4.15,Gaia DR3 2052750589449112960,3644567,111407,1.681,19.56,4.38,0.892,6.639,1,0,0,0
Gaia DR3 2052741655914333184,0,162063,0.203,13.35,4.20,Gaia DR3 2052741655917322496,3646112,213362,0.226,11.55,5.02,0.782,3.564,0,0,0,0
Gaia DR3 2052743133380629888,0,47265,0.356,11.45,4.83,Gaia DR3 2052741655917322496,3646112,213362,0.226,11.55,5.02,0.375,7.712,1,0,0,0
Gaia DR3 2052763233833341056,3646785,8395,0.496,6.73,5.07,Gaia DR3 2052763233833344384,3646781,52439,3.051,14.60,4.20,0.260,17.253,0,0,0,0
Gaia DR3 2052763233833343872,0,59375,0.464,14.73,3.85,Gaia DR3 2052763233833344384,3646781,52439,3.051,14.60,4.20,0.552,2.828,1,0,0,0
Gaia DR3 2052716946963967872,3647495,29550,0.952,8.30,4.73,Gaia DR3 2052716951264598528,3647505,116435,3.162,6.55,3.59,0.107,7.440,0,0,0,0
Gaia DR3 2052708292604777728,0,26836,0.125,7.15,4.54,Gaia DR3 2052708292610719104,3648748,41429,1.679,6.87,3.54,0.949,3.478,1,0,0,0
Gaia DR3 2052708292610718464,3648752,10517,0.238,5.64,3.87,Gaia DR3 2052708292610719104,3648748,41429,1.679,6.87,3.54,0.580,8.021,0,0,0,1
Gaia DR3 2052379195027262848,3654892,4020,0.004,7.90,4.56,Gaia DR3 2052379195038405504,3654893,14187,0.933,9.74,5.15,0.576,5.350,0,0,0,0
Gaia DR3 2052374865711374592,3655183,2954,0.325,12.75,4.64,Gaia DR3 2052375071869802624,3655170,71293,2.815,14.42,3.55,0.283,12.443,0,0,0,1
Gaia DR3 2052185406117789056,3656253,10944,0.919,15.47,4.51,Gaia DR3 2052185406117794048,3656267,17208,2.524,11.86,3.28,0.147,17.630,0,0,0,0
Gaia DR3 2052176468279079680,3657893,881,-0.067,10.81,4.06,Gaia DR3 2052176472586076032,3657874,55944,0.097,11.82,5.39,0.430,10.036,1,0,0,0
Gaia DR3 2052152317688928128,0,10543,0.272,4.83,3.65,Gaia DR3 2052152313383135872,3658743,15985,0.818,5.41,3.75,0.406,8.133,0,0,0,1
Gaia DR3 2052153073593868672,0,19108,0.313,11.25,3.75,Gaia DR3 2052153073603190272,3658853,19346,5.061,10.15,3.77,0.714,2.122,0,0,0,1
Gaia DR3 2052153073603191040,3658867,5988,0.578,11.65,5.81,Gaia DR3 2052153073603190272,3658853,19346,5.061,10.15,3.77,-0.460,7.512,0,0,0,1
Gaia DR3 2052150011280514432,3659318,1769,0.342,14.19,5.41,Gaia DR3 2052149946867052288,3659328,7765,2.243,16.10,3.42,0.256,6.581,0,0,0,0
Gaia DR3 2052143757808337792,3660155,338,-0.005,7.35,3.44,Gaia DR3 2052143762114281088,3660142,11869,0.786,6.74,5.54,,9.253,1,0,0,0
Gaia DR3 2073159067147889024,3662049,4354,-0.058,13.24,5.74,Gaia DR3 2073159071458707456,3662035,50502,1.935,11.65,3.83,0.403,8.393,0,0,0,0
Gaia DR3 2073154359863402880,3662942,4464,0.600,14.89,5.13,Gaia DR3 2073154364174662912,3662939,151504,0.196,16.53,4.21,0.634,12.621,1,0,0,0
Gaia DR3 2073160892527743104,0,10679,0.111,18.07,3.74,Gaia DR3 2073160892525097856,3663215,13209,0.597,18.38,4.29,0.837,1.984,1,0,0,0
Gaia DR3 2073160102241916288,0,22847,-0.013,7.25,3.24,Gaia DR3 2073160102251056896,3663270,43820,1.083,7.84,3.53,0.844,3.963,1,0,0,0
Gaia DR3 2073160102251059712,3663279,18238,0.567,7.55,2.98,Gaia DR3 2073160102251056896,3663270,43820,1.083,7.84,3.53,0.514,5.685,1,0,0,0
Gaia DR3 2100193932067877888,3727600,2371,0.358,7.61,3.34,Gaia DR3 2100193932067878272,3727606,5722,0.856,12.47,3.97,-0.006,10.325,0,0,0,0
Gaia DR3 2100194069506848768,3727662,16647,0.171,16.43,4.83,Gaia DR3 2100194103866587392,3727667,90246,4.957,15.71,3.67,0.279,7.670,1,0,0,0
Gaia DR3 2052904310624212096,0,12125,0.377,19.40,3.82,Gaia DR3 2052904314916315008,3743324,8808,1.127,21.64,4.48,0.804,3.020,0,0,0,1
Gaia DR3 2052766429289015680,3747970,18779,0.962,14.19,3.86,Gaia DR3 2052766360569539456,3747974,44873,1.714,14.24,3.77,0.842,6.425,1,0,0,0
Gaia DR3 2052764917460646272,3748661,13326,0.318,11.82,3.77,Gaia DR3 2052764539503523072,3748664,57269,3.349,11.53,3.83,0.612,10.469,1,0,0,0
Gaia DR3 2052722654981289600,3749358,1254,0.401,21.59,5.25,Gaia DR3 2052722689341030656,3749365,7247,1.528,29.58,5.59,0.394,10.454,0,0,0,0
Gaia DR3 2053080782230855424,3751219,4925,0.678,12.49,4.14,Gaia DR3 2053080786534410496,3751212,22682,1.582,13.23,3.95,0.674,6.328,1,0,0,0
Gaia DR3 2052298484006544896,0,2296,0.194,11.75,4.90,Gaia DR3 2052298415294467200,3755704,9150,1.067,12.44,3.36,0.483,9.360,1,0,0,0
Gaia DR3 2052378439113483008,0,6174,0.054,19.70,4.21,Gaia DR3 2052378439124282112,3756669,10014,3.091,19.37,3.77,0.136,4.601,1,0,0,0
Gaia DR3 2052189907237736960,0,4710,3.664,16.44,3.80,Gaia DR3 2052189902939984256,3757251,6412,3.522,16.61,4.05,0.615,2.688,1,0,1,0
Gaia DR3 2052192205042480896,3757961,6981,0.458,14.60,5.70,Gaia DR3 2052192209346131328,3757960,27280,0.032,12.94,3.83,0.419,7.403,0,0,0,0
Gaia DR3 2052195164277012608,0,4409,0.149,14.79,5.53,Gaia DR3 2052192209346131328,3757960,27280,0.032,12.94,3.83,0.546,5.975,0,0,0,0
Gaia DR3 2052193167115200128,3758446,595,0.411,8.28,2.99,Gaia DR3 2052193171418891392,3758437,14667,1.818,18.72,3.68,0.187,9.693,0,0,0,0
Gaia DR3 2052158536793281408,0,12028,0.096,11.32,3.66,Gaia DR3 2052158536801806592,3760925,23973,1.723,11.75,3.71,0.280,4.706,1,0,0,0
Gaia DR3 2052157123746876800,3761353,888,1.184,20.68,3.93,Gaia DR3 2052157128052565248,3761341,5720,0.936,20.40,3.69,0.826,6.408,1,0,0,0
Gaia DR3 2076163933638717056,3762051,1729,-0.772,9.44,5.27,Gaia DR3 2076163933651931008,3762059,11304,0.732,7.27,3.27,0.086,6.129,0,0,0,0
Gaia DR3 2073165324922521728,3764081,3247,0.661,10.03,4.02,Gaia DR3 2073165324931392000,3764108,25221,1.686,12.60,3.77,0.337,7.585,0,0,0,0
Gaia DR3 2100210214287962752,3830952,435,0.211,21.46,5.63,Gaia DR3 2100210218584211968,3830954,7350,0.911,20.23,4.25,-0.227,5.337,1,0,0,0
Gaia DR3 2100375660723223040,0,7614,0.022,8.33,3.63,Gaia DR3 2100375660724735872,3836862,9611,2.055,8.77,3.70,0.917,1.647,1,0,0,0
Gaia DR3 2099635135344294656,3837977,5068,1.026,22.32,4.74,Gaia DR3 2099635242722541312,3837983,72247,0.138,22.93,4.68,0.853,9.962,1,0,0,0
Gaia DR3 2052862636554074112,3848162,6162,0.688,13.67,4.61,Gaia DR3 2052862636554075520,3848164,8871,0.827,13.20,4.38,0.651,3.452,1,0,0,0
Gaia DR3 2052862597901220096,0,1927,0.302,15.61,3.71,Gaia DR3 2052862602194343936,3848243,6337,0.711,15.98,4.15,0.621,4.986,1,0,0,0
Gaia DR3 2052944825041125504,0,21112,0.192,11.90,3.56,Gaia DR3 2052945580962965120,3848987,21111,1.268,10.83,3.82,0.893,3.200,1,0,0,0
Gaia DR3 2052944825048723328,3848998,13932,0.269,12.44,3.66,Gaia DR3 2052945580962965120,3848987,21111,1.268,10.83,3.82,0.779,7.545,0,0,0,0
Gaia DR3 2052945580955377408,3848994,19222,0.561,11.35,3.37,Gaia DR3 2052945580962965120,3848987,21111,1.268,10.83,3.82,0.903,3.658,1,0,0,0
Gaia DR3 2052780924797713536,3850718,5384,0.250,38.54,4.84,Gaia DR3 2052780929098612736,3850729,60076,0.584,38.77,4.29,0.617,8.209,1,0,0,0
Gaia DR3 2052779962724857984,3850987,3007,0.165,9.21,3.28,Gaia DR3 2052779589068836480,3850974,14566,0.974,9.74,5.31,0.593,6.677,1,0,0,0
Gaia DR3 2052780138819612928,0,66540,2.587,9.93,3.56,Gaia DR3 2052780138824687744,3851130,63815,2.610,9.80,3.99,0.618,1.968,1,0,1,0
Gaia DR3 2052780138824687872,3851143,26065,0.468,10.18,2.79,Gaia DR3 2052780138824687744,3851130,63815,2.610,9.80,3.99,0.252,11.683,1,0,0,0
Gaia DR3 2052771480166221056,0,46695,0.698,9.36,3.33,Gaia DR3 2052771475870705408,3852327,156219,0.198,9.17,3.30,0.811,9.443,1,0,0,0
Gaia DR3 2052771480166227840,3852336,15534,0.476,9.14,3.79,Gaia DR3 2052771475870705408,3852327,156219,0.198,9.17,3.30,0.559,8.218,1,0,0,0
Gaia DR3 2052771480170778240,3852323,60391,1.226,9.51,3.31,Gaia DR3 2052771475870705408,3852327,156219,0.198,9.17,3.30,0.766,10.728,1,0,0,0
Gaia DR3 2052724918423991680,3852885,5057,0.266,19.30,5.99,Gaia DR3 2052724922724196608,3852872,79484,4.645,16.12,3.25,0.132,14.011,0,0,0,0
Gaia DR3 2053097000032099200,3853626,28781,1.264,3.72,3.93,Gaia DR3 2053097004330880128,3853638,48159,1.247,5.42,4.30,0.336,4.081,0,0,1,0
Gaia DR3 2053084836679275008,3853850,869,0.391,10.94,4.90,Gaia DR3 2053084840983495552,3853838,21980,1.456,13.04,4.34,0.297,9.058,0,0,0,0
Gaia DR3 2053088723625257600,0,5400,0.167,6.24,5.05,Gaia DR3 2053088723634054400,3854646,5024,0.319,5.92,4.10,0.390,1.856,1,0,0,0
Gaia DR3 2053088861073022208,3854689,3028,0.829,7.48,4.37,Gaia DR3 2053091816010518912,3854669,28294,2.166,13.64,4.05,0.162,13.420,0,0,0,0
Gaia DR3 2053091816001759104,0,21461,0.260,11.54,3.82,Gaia DR3 2053091816010518912,3854669,28294,2.166,13.64,4.05,0.543,2.652,0,0,0,0
Gaia DR3 2052337379238522752,0,19410,3.353,23.81,4.13,Gaia DR3 2052337379238522880,3855231,17117,3.386,22.80,5.01,0.738,2.164,1,0,1,0
Gaia DR3 2052301988707130624,3857908,2049,0.342,8.52,3.69,Gaia DR3 2052301988707295488,3857900,8345,0.852,6.33,3.30,-0.435,4.638,0,0,0,0
Gaia DR3 2052303427515707392,3858126,25249,0.260,16.32,3.75,Gaia DR3 2052303431816200960,3858129,29036,3.761,15.97,3.60,0.661,3.687,1,0,0,0
Gaia DR3 2052303431808602624,0,11750,0.279,17.63,4.72,Gaia DR3 2052303431816200960,3858129,29036,3.761,15.97,3.60,0.022,5.217,0,0,0,0
Gaia DR3 2052378954520422400,3860071,5558,1.393,21.91,4.23,Gaia DR3 2052378954520428544,3860092,39311,1.795,10.25,2.74,0.004,18.838,0,1,0,0
Gaia DR3 2052193338913954176,3861737,748,0.012,17.89,4.63,Gaia DR3 2052193308857883008,3861725,5023,2.364,23.40,4.97,0.471,6.467,0,0,0,1
Gaia DR3 2052193338913956480,3861731,331,-0.069,7.42,5.42,Gaia DR3 2052193308857883008,3861725,5023,2.364,23.40,4.97,-0.090,8.142,0,0,0,0
Gaia DR3 2052207052753689472,0,4366,0.273,17.27,4.17,Gaia DR3 2052207052753689216,3862382,6345,1.128,19.95,4.18,0.158,3.092,0,0,0,1
Gaia DR3 2052206125040785152,3862799,29706,0.277,12.27,3.94,Gaia DR3 2052206331199215744,3862793,130539,3.337,12.62,3.90,0.620,10.223,1,0,0,0
Gaia DR3 2073176491847182464,3869038,1063,0.611,22.78,4.82,Gaia DR3 2073176491847187968,3869067,265843,0.223,19.80,4.64,0.659,15.361,0,0,0,0
Gaia DR3 2100200769656229120,3935091,5104,0.465,26.63,5.14,Gaia DR3 2100200769656230912,3935099,92800,0.128,26.96,5.39,0.875,11.905,1,0,0,0
Gaia DR3 2100155032549926400,3935677,12874,1.352,12.64,4.46,Gaia DR3 2100155036844188288,3935682,24319,1.310,13.79,3.91,0.624,4.074,1,0,1,0
Gaia DR3 2100247773776959104,3935937,14631,4.552,30.47,4.33,Gaia DR3 2100247773776958464,3935942,7697,4.657,37.06,5.46,0.310,12.933,0,0,1,0
Gaia DR3 2100389846999864832,0,16611,1.494,21.42,4.42,Gaia DR3 2100389851295214976,3939069,30207,2.460,19.48,3.79,0.293,3.797,1,0,0,0
Gaia DR3 2099648466923080832,3941413,3771,0.564,25.28,5.41,Gaia DR3 2099647715307585536,3941415,17845,4.150,26.34,4.05,0.199,7.110,1,0,0,0
Gaia DR3 2052960974117690368,0,12741,0.287,11.20,4.30,Gaia DR3 2052960969826721664,3951905,18287,0.622,14.15,5.31,0.226,3.769,0,0,0,0
Gaia DR3 2052772541021636224,3955957,2758,3.212,17.10,3.83,Gaia DR3 2052772545322660352,3955962,14364,0.464,18.78,3.89,0.533,9.539,1,0,0,0
Gaia DR3 2052773949771031936,3956277,1621,-0.142,15.41,3.61,Gaia DR3 2052773954071980672,3956260,20000,1.435,16.41,3.22,0.393,7.855,1,0,0,0
Gaia DR3 2052774538183308544,0,4215,0.210,10.91,3.70,Gaia DR3 2052774538187569152,3956389,7288,2.683,12.45,2.98,0.402,3.835,0,0,0,0
Gaia DR3 2053101711607659776,0,21935,3.148,19.30,3.22,Gaia DR3 2053101711615300096,3956991,22466,3.006,19.33,3.22,0.997,1.150,1,0,1,0
Gaia DR3 2053093460974012800,4061264,4263,0.317,9.65,3.44,Gaia DR3 2053093465278003072,3958523,60911,1.670,11.71,3.19,0.326,10.404,0,0,0,1
Gaia DR3 2053089239030173312,3958704,6044,0.874,25.00,3.94,Gaia DR3 2053089307749650688,3958707,51505,0.671,25.54,3.87,0.740,10.813,1,0,0,0
Gaia DR3 2053089307741008896,0,22391,-0.231,25.29,3.87,Gaia DR3 2053089307749650688,3958707,51505,0.671,25.54,3.87,0.927,5.261,1,0,0,0
Gaia DR3 2053089307749649920,3958695,7984,0.640,24.95,4.04,Gaia DR3 2053089307749650688,3958707,51505,0.671,25.54,3.87,0.849,8.896,1,0,1,0
Gaia DR3 2053089234726005120,3958746,3408,2.069,22.47,5.87,Gaia DR3 2053089239030174848,3958730,15731,0.526,28.27,5.44,0.487,9.628,0,0,0,0
Gaia DR3 2052386303201260160,3964673,659,0.531,18.57,3.96,Gaia DR3 2052386307504608640,3964684,12524,1.335,12.54,3.62,-0.061,8.827,0,0,0,0
Gaia DR3 2052386307494500480,0,6035,0.212,11.47,4.22,Gaia DR3 2052386307504608640,3964684,12524,1.335,12.54,3.62,0.805,4.216,1,0,0,0
Gaia DR3 2052385959603778944,3964773,2000,-0.065,12.03,3.86,Gaia DR3 2052385963907226368,3964772,11835,1.178,10.55,3.43,0.353,6.772,0,0,0,0
Gaia DR3 2052222411556958976,3965200,11077,1.036,16.05,3.24,Gaia DR3 2052222377197220224,3965197,10606,1.045,17.58,3.69,-0.159,4.902,1,0,1,0
Gaia DR3 2052218558965623040,3965792,24803,0.684,14.24,3.94,Gaia DR3 2052218558962655744,3965796,23470,0.947,13.19,3.83,0.882,3.333,1,0,0,0
Gaia DR3 2052217532473852160,3965867,8096,0.704,17.71,5.45,Gaia DR3 2052217532473852800,3965863,16931,1.114,16.18,3.79,0.398,6.998,1,0,0,0
Gaia DR3 2052217532473853312,3965870,3888,0.661,17.32,3.72,Gaia DR3 2052217532473852800,3965863,16931,1.114,16.18,3.79,0.561,7.160,1,0,0,0
Gaia DR3 2052210901044570624,0,17688,0.191,8.29,3.79,Gaia DR3 2052210901044571008,3967564,17636,1.399,9.42,3.18,0.539,2.444,0,0,0,1
Gaia DR3 2076181663276963072,3968277,1290,0.408,7.39,4.69,Gaia DR3 2076181663276963712,3968283,11562,0.689,6.18,3.91,0.240,7.575,0,0,0,0
Gaia DR3 2076182109953611136,0,32676,0.510,27.97,4.08,Gaia DR3 2076182109953609344,3968466,28922,0.447,29.62,5.15,0.799,1.846,1,0,0,0
Gaia DR3 2076179769185667584,3969142,1819,0.084,3.52,3.06,Gaia DR3 2076179773491524352,3969150,17600,0.699,2.27,2.78,0.431,7.641,0,0,0,1
Gaia DR3 2076173726177666688,3969583,2041,0.272,10.55,3.06,Gaia DR3 2076173726177664512,3969563,10376,3.487,19.04,5.81,-0.017,10.882,0,0,0,0
Gaia DR3 2076170187124733952,0,8500,0.430,6.28,3.35,Gaia DR3 2076170187124735360,3970233,24384,0.752,6.37,3.88,0.659,5.323,1,0,0,0
Gaia DR3 2076170187124735232,0,25435,-1.462,6.21,3.57,Gaia DR3 2076170187124735360,3970233,24384,0.752,6.37,3.88,0.642,1.816,1,0,0,0
Gaia DR3 2073189651619778688,0,57973,0.252,4.88,4.44,Gaia DR3 2073189651626952064,3972391,72672,1.827,5.87,3.52,-0.021,3.613,0,0,0,1
Gaia DR3 2073189853477263872,3972417,4007,0.437,10.72,3.27,Gaia DR3 2073189892145168128,3972432,18235,0.791,11.09,3.05,,8.863,1,0,0,0
Gaia DR3 2073189887837928576,3972440,5572,-0.002,11.00,3.46,Gaia DR3 2073189892145168128,3972432,18235,0.791,11.09,3.05,0.388,5.951,1,0,0,0
Gaia DR3 2100219049037094016,4036311,15776,2.168,19.74,4.95,Gaia DR3 2100218980317616896,4036313,27263,11.337,35.11,5.71,-0.596,5.209,0,0,0,0
Gaia DR3 2100383215567477504,4042414,4715,0.275,23.07,4.44,Gaia DR3 2100383219865974400,4042417,25598,1.356,19.11,2.90,0.732,6.930,0,0,0,0
Gaia DR3 2052965333510859648,4055308,1801,0.046,18.50,4.60,Gaia DR3 2052965337812644352,4055304,30599,2.314,17.04,3.43,0.459,11.985,1,0,0,0
Gaia DR3 2052952968306917760,4055708,65376,0.640,19.01,4.19,Gaia DR3 2052952964004915840,4055722,316862,0.234,19.30,5.08,0.450,13.345,1,0,0,0
Gaia DR3 2052953067084224768,4055736,367,-0.032,18.82,4.52,Gaia DR3 2052952964004915840,4055722,316862,0.234,19.30,5.08,0.572,15.774,1,0,0,0
Gaia DR3 2052953067084226432,4055721,28886,0.424,20.89,4.64,Gaia DR3 2052952964004915840,4055722,316862,0.234,19.30,5.08,0.532,12.208,1,0,0,0
Gaia DR3 2052973309272224768,4056618,20739,0.336,14.67,5.63,Gaia DR3 2052973309272223232,4056616,69086,6.622,13.74,5.95,0.188,7.773,1,0,0,0
Gaia DR3 2052787350072505856,4057300,5580,1.227,28.25,5.36,Gaia DR3 2052787354370021760,4057295,8788,0.882,28.61,5.61,0.443,5.315,1,0,0,0
Gaia DR3 2052783231201195392,4057529,22318,0.525,11.40,5.41,Gaia DR3 2052783231201194496,4057524,74346,2.148,13.74,4.74,0.155,6.239,0,0,0,0
Gaia DR3 2053105697344846208,4060945,1755,0.295,15.15,3.97,Gaia DR3 2053105697344846464,4060941,14790,1.434,16.12,3.98,-0.299,7.329,1,0,0,0
Gaia DR3 2053105697344846720,4060937,3038,0.896,10.54,3.56,Gaia DR3 2053105697344846464,4060941,14790,1.434,16.12,3.98,-0.250,5.365,0,0,0,0
Gaia DR3 2053105422458261376,0,36412,1.404,5.47,5.09,Gaia DR3 2053105418163017344,4060994,48708,1.459,5.28,4.70,0.764,3.064,1,0,1,0
Gaia DR3 2052355276360133120,4064158,2043,0.478,17.64,3.82,Gaia DR3 2052355280662920576,4064149,94458,2.599,16.95,3.68,0.742,10.368,1,0,0,0
Gaia DR3 2052391319728037376,4066939,2690,0.187,9.20,3.08,Gaia DR3 2052391324026382976,4066932,11795,1.509,9.25,2.99,0.833,5.569,1,0,0,0
Gaia DR3 2052410080140408576,4067821,1106,0.744,13.62,3.69,Gaia DR3 2052410080140409472,4067808,8191,0.853,12.83,3.84,-0.248,8.238,1,0,0,0
Gaia DR3 2052223163167184128,4068550,4588,0.390,14.89,4.28,Gaia DR3 2052223167471253632,4068539,51699,1.038,12.99,3.12,-0.495,9.589,0,0,0,0
Gaia DR3 2052223167466903040,4068545,27793,0.175,12.97,3.16,Gaia DR3 2052223167471253632,4068539,51699,1.038,12.99,3.12,0.991,6.450,1,0,0,0
Gaia DR3 2052226878323067904,4069081,6948,1.128,11.20,3.96,Gaia DR3 2052226878323067776,4069078,17362,1.126,9.94,3.16,-0.668,3.690,0,0,1,0
Gaia DR3 2076230694617223424,0,7206,0.304,10.33,3.07,Gaia DR3 2076230694625468800,4070789,11848,0.871,11.27,3.07,0.828,3.234,1,0,0,0
Gaia DR3 2076196055699283456,4073586,2954,0.130,13.00,3.21,Gaia DR3 2076196060008208384,4073584,8959,0.909,13.51,3.35,0.721,6.854,1,0,0,0
Gaia DR3 2076196403605726080,4175614,1137,0.661,16.36,4.17,Gaia DR3 2076196403605724800,4074068,7965,4.546,14.55,3.74,-0.269,8.400,0,0,0,0
Gaia DR3 2073274515868451072,4077628,9282,0.382,18.54,4.16,Gaia DR3 2073274515872539520,4077638,82651,4.693,18.00,4.12,0.657,9.045,1,0,0,0
Gaia DR3 2073274520177995008,0,47108,0.301,18.81,4.26,Gaia DR3 2073274515872539520,4077638,82651,4.693,18.00,4.12,0.782,3.998,1,0,0,0
Gaia DR3 2100299446526738560,4137513,1498,0.506,7.06,3.62,Gaia DR3 2100299450823901440,4137504,12645,1.152,7.63,4.58,0.576,8.105,1,0,0,0
Gaia DR3 2100442005080118400,4140823,2195,0.611,28.40,5.83,Gaia DR3 2100442009379544320,4140813,7760,2.280,18.81,3.34,0.033,9.923,0,0,0,0
Gaia DR3 2099653620884152832,4143059,984,0.188,17.77,4.49,Gaia DR3 2099653625182753152,4143052,8198,1.358,18.60,3.58,0.277,7.951,1,0,0,0
Gaia DR3 2099737527367225600,0,27199,0.516,17.45,3.60,Gaia DR3 2099737531663355008,4144355,22376,3.251,18.74,4.11,0.821,1.980,1,0,0,0
Gaia DR3 2101003413140689280,4149285,6569,0.626,16.25,3.84,Gaia DR3 2101003413140687232,4149286,8665,1.191,15.24,3.51,0.736,3.440,1,0,0,0
Gaia DR3 2100961081948477312,0,10838,0.329,12.08,3.94,Gaia DR3 2100961081948475776,4150250,43378,1.902,12.52,3.89,0.520,5.305,1,0,0,0
Gaia DR3 2052967433749966080,0,18518,0.532,21.12,3.99,Gaia DR3 2052967433756813184,4155694,25170,2.248,21.10,3.96,0.822,3.761,1,0,0,0
Gaia DR3 2052978119629595392,0,9378,0.144,15.74,4.24,Gaia DR3 2052978119635689984,4156796,26854,1.215,13.64,3.76,0.169,5.082,0,0,0,0
Gaia DR3 2052978119629603712,0,19506,-0.021,14.75,3.40,Gaia DR3 2052978119635689984,4156796,26854,1.215,13.64,3.76,0.766,2.735,1,0,0,0
Gaia DR3 2052794363756673408,4262830,842,0.470,7.97,4.60,Gaia DR3 2052794359451642112,4157933,144160,0.984,6.34,4.74,0.728,17.812,0,0,0,0
Gaia DR3 2052793298604660608,4158197,2248,0.495,12.10,5.95,Gaia DR3 2052793298604658688,4158180,35694,2.281,14.12,3.60,0.369,11.590,0,0,0,1
Gaia DR3 2052790098844055680,0,18562,0.363,7.95,3.93,Gaia DR3 2052790103149000064,4158372,44561,5.242,7.92,4.45,0.815,6.295,1,0,0,0
Gaia DR3 2053154350726731520,0,43108,0.278,7.16,4.06,Gaia DR3 2053154350735536896,4159288,152273,2.892,7.70,4.43,0.742,5.190,1,0,0,0
Gaia DR3 2053154758752311424,4159294,3464,1.154,12.45,4.57,Gaia DR3 2053154797412393088,4159298,7683,,15.47,5.07,0.453,4.079,0,0,0,0
Gaia DR3 2053110297245384832,4161188,1963,0.580,16.45,4.88,Gaia DR3 2053110301549999488,4161180,6384,1.568,19.23,3.45,0.759,6.785,0,0,0,0
Gaia DR3 2053111534196497408,4161370,3415,0.313,19.45,3.55,Gaia DR3 2053111538500590976,4161376,11024,1.462,20.17,3.58,0.785,6.684,1,0,0,0
Gaia DR3 2052369333795923200,4164522,10035,1.397,18.07,4.79,Gaia DR3 2052369402515399552,4164511,78939,1.396,5.68,5.77,0.054,12.292,0,0,1,0
Gaia DR3 2052369879249121152,4164752,16327,1.125,23.10,4.34,Gaia DR3 2052369883551800448,4164738,187615,0.158,22.77,4.35,0.959,8.691,1,0,0,0
Gaia DR3 2052369883548320512,4164736,51910,0.360,29.75,5.81,Gaia DR3 2052369883551800448,4164738,187615,0.158,22.77,4.35,0.786,5.841,0,0,0,0
Gaia DR3 2052369883551798656,0,50456,0.825,22.98,4.22,Gaia DR3 2052369883551800448,4164738,187615,0.158,22.77,4.35,0.973,6.815,1,0,0,0
Gaia DR3 2052404346357267072,0,59106,0.140,12.78,3.45,Gaia DR3 2052404346367282560,4168016,64049,2.242,12.71,3.48,0.641,3.886,1,0,0,0
Gaia DR3 2052404346367435392,4168009,34582,0.650,11.84,3.45,Gaia DR3 2052404346367282560,4168016,64049,2.242,12.71,3.48,0.360,5.673,1,0,0,0
Gaia DR3 2052413619190608128,0,683,0.288,22.02,3.96,Gaia DR3 2052413619190114176,4169026,154496,1.363,22.96,3.84,0.475,13.353,1,0,0,0
Gaia DR3 2052413000715284992,4169454,739,0.291,7.46,4.26,Gaia DR3 2052413073741315072,4169440,34515,1.608,4.72,3.79,0.333,9.950,0,0,0,0
Gaia DR3 2052230554815081216,4170184,1034,0.268,11.89,3.74,Gaia DR3 2052230554815080704,4170180,7617,0.877,11.03,3.05,-0.354,6.985,1,0,0,0
Gaia DR3 2076247389155486848,4171308,82799,0.270,9.48,3.47,Gaia DR3 2076247393450445824,4171302,231854,1.094,8.01,3.00,0.636,6.103,0,0,0,0
Gaia DR3 2076235779866863616,4171430,12311,0.143,22.69,5.90,Gaia DR3 2076235779866864384,4171441,362722,0.321,23.08,5.33,0.887,8.841,1,0,0,0
Gaia DR3 2076234405477192832,4171713,1785,0.259,14.40,3.96,Gaia DR3 2076234405477191936,4171717,14546,2.492,12.85,3.38,-0.405,9.539,0,0,0,0
Gaia DR3 2076185752073751808,4172884,787,0.660,5.15,3.73,Gaia DR3 2076185786445794944,4172889,9516,0.953,3.63,4.44,0.496,9.495,0,0,0,1
Gaia DR3 2076185786435155584,0,8486,0.104,4.64,4.24,Gaia DR3 2076185786445794944,4172889,9516,0.953,3.63,4.44,0.397,6.169,0,0,0,1
Gaia DR3 2076185404183103616,4173035,1888,-0.146,14.67,6.00,Gaia DR3 2076185408488670208,4173026,12153,1.161,11.44,3.72,0.374,7.414,0,0,0,0
Gaia DR3 2076212483952385920,0,8158,0.584,27.07,5.66,Gaia DR3 2076212483963132928,4174461,13042,0.564,21.17,5.13,-0.198,2.732,0,0,1,0
Gaia DR3 2076199186733958656,0,34215,4.086,14.25,3.52,Gaia DR3 2076199186744463488,4175216,33842,4.085,12.12,3.94,0.878,1.905,0,0,1,0
Gaia DR3 2073200578024387072,4177180,732,0.101,10.07,3.54,Gaia DR3 2073200578024386176,4177188,19848,1.772,7.36,3.19,0.601,11.908,0,0,0,0
Gaia DR3 2073280223894806784,0,15805,0.515,17.09,3.32,Gaia DR3 2073280223894806912,4178648,14874,1.472,16.39,3.62,0.693,2.319,1,0,0,0
Gaia DR3 2073237205500710784,4181205,1461,-0.011,15.57,3.76,Gaia DR3 2073237205500709632,4181211,12891,1.139,16.49,3.52,0.820,6.750,1,0,0,0
Gaia DR3 2100303299114637568,4242799,12378,0.137,15.30,4.96,Gaia DR3 2100303230395161088,4242806,25654,4.315,12.88,4.47,0.167,6.773,0,0,0,0
Gaia DR3 2100300275457657472,4242835,4301,0.332,19.00,4.06,Gaia DR3 2100300241097917952,4242828,40778,1.977,16.88,3.26,0.692,8.552,0,0,0,1
Gaia DR3 2100260074560627328,0,12686,1.448,16.80,5.24,Gaia DR3 2100260074563875200,4243462,67323,4.290,10.23,3.27,0.421,7.960,0,0,0,0
Gaia DR3 2100260074563875072,4243465,19388,1.311,14.75,4.96,Gaia DR3 2100260074563875200,4243462,67323,4.290,10.23,3.27,0.466,8.105,0,0,0,0
Gaia DR3 2100274192117168128,4244597,723,0.185,13.21,4.28,Gaia DR3 2100274196416045184,4244594,6589,1.373,10.64,3.36,-0.357,5.881,0,0,0,0
Gaia DR3 2100409470707412864,4247815,5471,0.559,13.40,4.11,Gaia DR3 2100409470706240512,4247816,44586,1.585,14.98,3.63,-0.323,7.223,0,0,0,1
Gaia DR3 2101021756948596096,4253425,3194,0.191,11.65,4.70,Gaia DR3 2101021726886370560,4253418,47162,1.610,11.88,4.10,0.195,8.327,1,0,0,0
Gaia DR3 2052983372372079232,4262486,5702,-0.285,6.99,4.80,Gaia DR3 2052983376675856640,4262484,15852,0.532,6.55,3.89,0.551,6.254,1,0,0,0
Gaia DR3 2052983376670392064,0,13112,0.749,7.45,3.94,Gaia DR3 2052983376675856640,4262484,15852,0.532,6.55,3.89,0.537,3.962,0,0,0,0
Gaia DR3 2052794977927052800,4263303,679,0.451,28.10,5.78,Gaia DR3 2052794982231985664,4263293,7354,1.759,8.22,3.36,0.091,8.927,0,0,0,0
Gaia DR3 2053170843410198144,4263509,2175,0.727,16.91,3.71,Gaia DR3 2053170843410198656,4263529,34708,1.941,16.97,4.02,0.560,10.752,1,0,0,0
Gaia DR3 2053155553326460288,4159826,4351,0.830,12.55,3.78,Gaia DR3 2053155759484892032,4264634,17393,3.332,12.37,2.98,-0.036,9.104,1,0,0,0
Gaia DR3 2052452823652648064,4270537,836,0.342,14.31,3.35,Gaia DR3 2052452827959588864,4270543,108373,5.952,20.45,4.35,0.189,15.407,0,0,0,0
Gaia DR3 2052452827959587584,0,40325,0.351,20.58,4.35,Gaia DR3 2052452827959588864,4270543,108373,5.952,20.45,4.35,0.594,5.375,1,0,0,0
Gaia DR3 2052419842601194880,0,6149,-0.330,10.57,3.67,Gaia DR3 2052419842609855488,4274394,21232,1.117,11.93,3.46,0.539,5.246,0,0,0,1
Gaia DR3 2052231791765679104,4274510,4799,0.326,7.80,4.49,Gaia DR3 2052231791765679616,4274517,16486,2.469,7.83,4.62,0.966,5.731,1,0,0,0
Gaia DR3 2052232856914023296,0,7782,0.455,24.49,4.90,Gaia DR3 2052232852616898560,4275230,10126,3.433,24.84,4.83,0.339,3.157,1,0,0,0
Gaia DR3 2052232856917682176,0,3064,0.186,24.53,5.16,Gaia DR3 2052232852616898560,4275230,10126,3.433,24.84,4.83,0.098,5.255,1,0,0,0
Gaia DR3 2076236089104572544,0,10006,0.165,21.01,5.66,Gaia DR3 2076236089104573568,4276251,20182,2.588,22.22,3.84,0.376,4.733,1,0,0,0
Gaia DR3 2076239348972525056,4277635,356,0.123,7.24,4.66,Gaia DR3 2076239353279611648,4277623,11661,8.093,49.69,5.90,0.242,13.568,0,0,0,0
Gaia DR3 2076192830180980224,0,27907,0.124,14.62,4.19,Gaia DR3 2076192830192422784,4278178,39414,1.728,16.52,4.93,0.646,3.115,0,0,0,1
Gaia DR3 2076205199689652224,0,10853,0.554,9.13,3.22,Gaia DR3 2076205199699080320,4280926,14924,1.535,8.62,2.98,-0.022,2.851,1,0,0,0
Gaia DR3 2073201604508460288,4281295,1781,0.372,9.11,3.95,Gaia DR3 2073201608816737152,4281301,6938,1.101,8.89,5.44,-0.170,7.539,1,0,0,0
Gaia DR3 2073202085544787072,4281585,2886,0.231,6.77,4.50,Gaia DR3 2073202089852916736,4281593,13329,0.617,4.59,4.71,0.175,6.800,0,0,0,0
Gaia DR3 2073296372971799936,4282145,6075,0.567,9.90,3.29,Gaia DR3 2073296304252318976,4282143,15814,1.150,18.68,3.75,-0.027,16.037,0,0,0,0
Gaia DR3 2073282319838986240,0,23634,0.752,7.92,3.99,Gaia DR3 2073282319838986624,4283242,21800,1.476,10.44,5.59,0.387,2.306,0,0,0,1
Gaia DR3 2100318241304160512,0,6485,0.360,15.09,4.52,Gaia DR3 2100318241303946112,4345222,8304,1.985,14.85,3.58,0.431,2.676,1,0,0,0
Gaia DR3 2100460082601086848,0,101277,0.495,53.79,5.93,Gaia DR3 2100460078304398592,4348313,130046,0.209,53.75,5.73,0.989,5.044,1,0,0,0
Gaia DR3 2100415724178761344,4351214,13457,0.110,9.27,2.95,Gaia DR3 2100415724178761728,4351212,35741,2.971,9.40,3.55,0.431,5.363,1,0,0,0
Gaia DR3 2099752546869033856,4352171,2721,0.742,21.51,4.32,Gaia DR3 2099752542568633472,4352163,6815,1.083,27.82,5.14,0.034,7.473,0,0,0,0
Gaia DR3 2099724298870644352,0,5034,0.197,13.91,3.44,Gaia DR3 2099724303164474752,4354858,7562,1.716,13.88,3.35,0.708,2.394,1,0,0,0
Gaia DR3 2099711654487196544,0,1184,0.402,12.09,3.77,Gaia DR3 2099711658780290176,4355232,16305,1.119,14.26,3.23,0.536,10.407,0,0,0,1
Gaia DR3 2053173248586420736,0,23411,-0.021,6.54,5.02,Gaia DR3 2053173248592101760,4366496,38462,0.861,6.42,4.63,0.819,4.357,1,0,0,0
Gaia DR3 2053162287835259136,4367422,15410,0.511,35.21,5.61,Gaia DR3 2053162287835259904,4367426,15738,1.844,20.46,3.90,0.179,9.846,0,1,0,0
Gaia DR3 2053162287835259776,0,19262,0.597,20.05,3.46,Gaia DR3 2053162287835259904,4367426,15738,1.844,20.46,3.90,0.789,1.750,1,0,0,0
Gaia DR3 2053162631432660096,4367557,6530,1.332,24.87,4.43,Gaia DR3 2053162631432848768,4367551,11903,0.633,6.00,3.30,0.145,7.652,0,0,0,0
Gaia DR3 2053125213676845568,4370861,6851,0.560,7.22,3.03,Gaia DR3 2053124904439198848,4370853,7871,3.223,31.66,5.56,0.209,11.196,0,0,0,0
Gaia DR3 2052374689613105024,4371169,16274,0.583,8.03,3.67,Gaia DR3 2052468530359761664,4371172,30967,1.899,6.76,3.35,0.470,4.754,0,0,0,0
Gaia DR3 2052456603223992704,4373689,542,0.242,16.06,3.19,Gaia DR3 2052456397065576704,4373708,15179,1.782,9.04,3.16,0.052,12.001,0,1,0,0
Gaia DR3 2052430833420577408,4375346,1217,0.202,9.23,3.20,Gaia DR3 2052430837726326400,4375336,12568,1.935,8.51,2.91,0.085,8.978,1,0,0,0
Gaia DR3 2076240689006539008,4379478,11005,0.601,17.91,4.92,Gaia DR3 2076240693309763328,4379480,17053,1.200,16.21,4.13,0.299,4.320,0,0,0,0
Gaia DR3 2076245331874491264,0,16730,0.397,8.43,4.85,Gaia DR3 2076245331874490880,4379526,16431,0.893,8.25,3.11,0.260,2.388,1,0,0,0
Gaia DR3 2076242170771692032,0,5486,0.153,8.78,2.79,Gaia DR3 2076242170778533376,4379563,7608,0.824,8.81,2.96,0.857,2.369,1,0,0,0
Gaia DR3 2076242170778533632,4379559,2911,0.576,9.62,2.96,Gaia DR3 2076242170778533376,4379563,7608,0.824,8.81,2.96,-0.070,7.014,1,0,0,0
Gaia DR3 2076205852534205056,4383369,240,-0.044,12.99,4.37,Gaia DR3 2076205852534205440,4383380,5525,1.233,13.39,4.13,-0.227,7.103,1,0,0,0
Gaia DR3 2073297747361334400,4383823,6885,0.843,9.90,4.89,Gaia DR3 2073297747361330304,4383792,27219,1.468,13.18,4.15,0.113,16.266,0,0,0,0
Gaia DR3 2073288126626870272,0,4924,0.688,14.39,4.25,Gaia DR3 2073288126634992512,4386382,7389,1.727,14.87,3.50,0.104,2.658,1,0,0,0
Gaia DR3 2101015713932665600,4457451,2410,1.162,20.95,4.75,Gaia DR3 2101015709630028928,4457446,12299,-0.416,25.27,5.53,-0.084,8.937,0,0,0,0
Gaia DR3 2053175963006162304,0,10902,0.211,13.17,4.09,Gaia DR3 2053175958706995456,4466498,29284,3.040,14.49,3.88,0.808,4.582,1,0,0,0
Gaia DR3 2052471996392029056,4471493,1755,0.317,16.15,3.75,Gaia DR3 2052472000693658368,4471487,14778,1.475,16.00,3.84,-0.535,4.733,1,0,0,0
Gaia DR3 2052436949454138496,4474495,1666,-0.134,9.32,3.36,Gaia DR3 2052436953759818368,4474504,62260,0.114,11.65,3.41,0.568,9.889,0,0,0,0
Gaia DR3 2076257185977234688,0,6280,-0.039,15.41,3.31,Gaia DR3 2076257185984170496,4477362,8692,0.641,16.00,3.44,0.675,2.766,1,0,0,0
Gaia DR3 2076245705524344832,4477876,16245,-0.075,10.91,4.52,Gaia DR3 2076245709831621888,4477871,215090,0.262,11.79,3.03,0.017,8.669,1,0,0,0
Gaia DR3 2076269658563461120,0,6942,0.087,15.53,4.59,Gaia DR3 2076269658569592832,4478202,10806,1.361,13.98,3.72,0.655,3.303,0,0,0,0
Gaia DR3 2076265702894764800,4479035,290,0.373,9.24,4.59,Gaia DR3 2076265707199797120,4479046,13044,0.863,7.36,3.56,0.187,10.343,0,0,0,0
Gaia DR3 2076265707200889216,0,11081,0.639,6.06,3.52,Gaia DR3 2076265707199797120,4479046,13044,0.863,7.36,3.56,0.395,1.771,0,0,0,1
Gaia DR3 2076218668716713088,4479074,14017,0.309,15.40,5.26,Gaia DR3 2076218668716713344,4479073,27440,3.396,11.19,3.32,0.149,4.956,0,0,0,0
Gaia DR3 2076221245687275776,0,5350,-0.150,7.92,4.25,Gaia DR3 2076221245696841088,4480434,36869,1.493,4.96,3.82,0.102,9.661,0,0,0,0
Gaia DR3 2076221245687287936,0,11459,0.172,3.36,3.18,Gaia DR3 2076221245696841088,4480434,36869,1.493,4.96,3.82,0.163,7.588,0,0,0,0
Gaia DR3 2076221245696837248,4480426,1926,0.496,6.90,5.80,Gaia DR3 2076221245696841088,4480434,36869,1.493,4.96,3.82,0.380,12.099,0,0,0,0
Gaia DR3 2076221825507816064,4480436,739,0.227,3.29,3.70,Gaia DR3 2076221245696841088,4480434,36869,1.493,4.96,3.82,0.167,16.042,0,0,0,0
Gaia DR3 2076211831119676800,4481357,9163,0.176,9.66,3.19,Gaia DR3 2076211899851131776,4481350,58508,,9.43,3.34,0.587,7.034,1,0,0,0
Gaia DR3 2076211831128760576,4578330,3366,1.098,13.64,4.04,Gaia DR3 2076211899851131776,4481350,58508,,9.43,3.34,0.220,18.784,0,0,0,0
Gaia DR3 2073300423113350912,4482900,1587,0.694,15.08,3.63,Gaia DR3 2073300427421168640,4482881,9925,0.772,12.54,3.98,0.082,10.404,0,0,0,0
Gaia DR3 2073289569744052096,4484362,2507,0.380,10.23,4.68,Gaia DR3 2073289569744053248,4484377,19610,1.679,5.74,3.71,-0.186,12.361,0,1,0,0
Gaia DR3 2103291870500758656,4540496,3435,0.147,14.57,3.60,Gaia DR3 2103291874797954944,4540488,56081,3.663,14.30,3.59,0.494,8.730,1,0,0,0
Gaia DR3 2100434239780887168,4547412,2682,0.915,16.55,4.24,Gaia DR3 2100434244077731072,4547416,19550,4.040,15.53,4.39,0.171,6.626,1,0,0,0
Gaia DR3 2100432972768483200,0,6134,0.192,19.58,3.88,Gaia DR3 2100432972767429504,4547660,21114,1.398,14.42,4.43,0.099,8.583,0,0,0,0
Gaia DR3 2100996399458923008,4555536,2348,0.200,18.25,4.26,Gaia DR3 2100996403760075648,4555540,12257,0.926,17.01,4.20,0.456,5.822,1,0,0,0
Gaia DR3 2100996914853724672,4555702,2358,0.533,34.50,5.94,Gaia DR3 2100996919156204544,4555711,26041,0.755,21.10,5.33,0.619,7.169,0,0,0,0
Gaia DR3 2100995407325039488,4555788,2594,0.178,15.23,3.91,Gaia DR3 2100995407328099200,4555772,15239,1.139,15.25,3.42,0.593,7.133,1,0,0,0
Gaia DR3 2100996197598011776,0,55111,0.310,18.98,4.30,Gaia DR3 2100996197601760128,4555954,221365,4.831,17.03,3.04,0.684,5.698,0,0,0,0
Gaia DR3 2101087869375899904,4556691,558,-0.295,9.12,4.49,Gaia DR3 2101087869383047936,4556677,8677,1.467,31.92,5.06,0.016,8.370,0,0,0,0
Gaia DR3 2101073403933094656,4557625,2886,1.034,30.45,3.79,Gaia DR3 2101073403934637696,4557623,10766,1.111,16.46,3.56,0.123,7.963,0,1,0,0
Gaia DR3 2053363700320794112,4562221,3317,0.530,15.05,4.48,Gaia DR3 2053363704619111424,4562228,11412,3.105,18.81,3.42,0.279,5.603,0,0,0,0
Gaia DR3 2053363395381459200,4562302,6430,0.793,10.48,3.38,Gaia DR3 2053362639467217792,4562317,15869,1.148,10.35,3.58,0.295,7.534,1,0,0,0
Gaia DR3 2053222623534640768,4567167,8416,1.264,9.94,4.43,Gaia DR3 2053222623534641920,4567165,33949,1.647,10.76,3.78,0.570,6.785,1,0,0,0
Gaia DR3 2053222623534645760,4567177,1660,0.408,10.57,3.56,Gaia DR3 2053222623534641920,4567165,33949,1.647,10.76,3.78,0.666,9.840,1,0,0,0
Gaia DR3 2076226223554643456,4577082,298,0.411,10.08,3.36,Gaia DR3 2076226227859201024,4577094,6456,1.640,10.17,2.71,0.003,7.030,1,0,0,0
Gaia DR3 2076308966095008384,0,8592,0.327,7.14,4.18,Gaia DR3 2076308966107418880,4580015,16811,1.135,6.91,4.42,0.594,4.643,1,0,0,0
Gaia DR3 2073268468551997568,4585142,2238,0.001,11.30,4.05,Gaia DR3 2073268468551997184,4585145,20071,2.336,11.74,4.11,0.233,8.012,1,0,0,0
Gaia DR3 2073268472853544448,0,10555,-0.053,12.95,3.68,Gaia DR3 2073268468551997184,4585145,20071,2.336,11.74,4.11,0.274,4.437,0,0,0,0
Gaia DR3 2073268472863632384,4585147,1408,0.218,12.00,3.36,Gaia DR3 2073268468551997184,4585145,20071,2.336,11.74,4.11,0.551,9.921,1,0,0,0
Gaia DR3 2073268472863746432,0,14644,0.282,12.32,3.44,Gaia DR3 2073268468551997184,4585145,20071,2.336,11.74,4.11,0.534,3.341,1,0,0,0
Gaia DR3 2100658059116379392,0,14218,0.307,8.11,3.27,Gaia DR3 2100658063412939520,4638608,95015,3.694,8.31,3.18,0.673,7.624,1,0,0,0
Gaia DR3 2100494133101937664,4639291,198131,7.064,19.15,3.39,Gaia DR3 2100493922643593728,4639306,412782,0.310,18.03,3.96,0.144,23.140,1,0,0,0
Gaia DR3 2100491654905698432,0,5162,0.231,15.41,3.71,Gaia DR3 2100491659200818304,4639776,7869,0.921,16.24,3.70,0.272,2.859,1,0,0,0
Gaia DR3 2100526530038088576,4641087,970,0.693,21.27,3.91,Gaia DR3 2100526534335422720,4641091,9719,1.926,21.16,3.77,0.411,9.740,1,0,0,0
Gaia DR3 2099779549326518912,4644188,388,0.227,6.70,2.69,Gaia DR3 2099779553623847680,4644174,21113,2.799,5.20,3.79,0.160,13.571,0,0,0,0
Gaia DR3 2099779553620418048,0,3306,-0.155,4.96,3.53,Gaia DR3 2099779553623847680,4644174,21113,2.799,5.20,3.79,0.950,6.833,1,0,0,0
Gaia DR3 2099779553623848704,4644183,1291,0.478,6.54,3.25,Gaia DR3 2099779553623847680,4644174,21113,2.799,5.20,3.79,-0.030,7.798,0,0,0,0
Gaia DR3 2101218402027901952,4645340,2150,0.664,15.10,3.61,Gaia DR3 2101218402027900416,4645328,14922,1.299,14.97,3.68,-0.335,5.571,1,0,0,0
Gaia DR3 2101224208817905024,0,4910,1.892,20.95,4.01,Gaia DR3 2101224208823755648,4645792,16820,0.304,21.18,3.83,0.936,4.453,1,0,0,0
Gaia DR3 2101054226898728064,4647302,2087,0.239,21.73,4.64,Gaia DR3 2101054265559297536,4647309,19017,0.602,21.61,3.70,0.521,6.202,1,0,0,0
Gaia DR3 2101088384772189440,0,7442,1.299,14.47,3.67,Gaia DR3 2101088380478354944,4649800,6194,-0.382,15.73,4.36,0.006,1.391,1,0,0,0
Gaia DR3 2101080550760916352,0,27803,2.523,14.91,3.67,Gaia DR3 2101080546456779136,4651014,23206,2.654,16.38,5.37,0.185,1.146,1,0,1,0
Gaia DR3 2053183414772609920,4656021,760,0.229,9.50,3.17,Gaia DR3 2053183414772242560,4656011,90961,0.093,11.61,3.70,0.078,17.141,0,0,0,0
Gaia DR3 2052478116727294720,0,6876,0.151,25.60,4.23,Gaia DR3 2052478116727294336,4660838,13844,2.265,25.59,3.95,0.893,4.167,1,0,0,0
Gaia DR3 2052480075232391040,0,13179,0.773,30.77,4.89,Gaia DR3 2052480075232391296,4661053,10463,1.449,31.91,5.80,0.015,3.380,1,0,0,0
Gaia DR3 2052479834714224896,4661213,11214,2.092,27.54,4.00,Gaia DR3 2052479834714226432,4661223,249734,1.764,7.84,3.02,0.054,29.964,0,0,0,0
Gaia DR3 2052500308815134336,4662228,793,0.808,14.58,3.84,Gaia DR3 2052500308815755648,4662248,15206,1.198,15.27,3.54,0.379,8.568,1,0,0,0
Gaia DR3 2052487428216741760,4662416,27820,1.712,10.67,4.02,Gaia DR3 2052487428216745600,4662448,144123,4.690,17.11,4.19,0.032,21.368,0,0,0,0
Gaia DR3 2052490795471214080,4663220,2019,1.183,12.38,3.62,Gaia DR3 2052490795471212928,4663211,14527,0.742,4.74,3.59,0.085,6.383,0,0,0,0
Gaia DR3 2052490073916719616,0,4426,0.520,9.83,3.18,Gaia DR3 2052490073916720000,4663267,29212,0.591,9.75,3.47,-0.730,3.369,1,0,0,0
Gaia DR3 2052490073916720896,4663271,13272,0.537,9.83,3.38,Gaia DR3 2052490073916720000,4663267,29212,0.591,9.75,3.47,0.002,4.324,1,0,0,0
Gaia DR3 2076320163078478080,4671362,223,0.237,11.36,3.45,Gaia DR3 2076320163078477952,4671361,10411,0.932,11.22,3.46,-0.446,6.769,1,0,0,0
Gaia DR3 2076311577435460096,0,20079,0.289,17.66,3.90,Gaia DR3 2076311577447651200,4673009,29638,1.867,17.43,4.44,0.730,3.511,1,0,0,0
Gaia DR3 2073308914269192576,0,6968,0.315,15.67,4.96,Gaia DR3 2073308914276838144,4673231,6431,0.973,16.30,4.55,0.506,3.116,1,0,0,0
Gaia DR3 2073308398872882304,0,3242,-0.063,22.26,4.70,Gaia DR3 2073308433232628608,4673262,13072,1.577,22.17,4.54,0.710,6.986,1,0,0,0
Gaia DR3 2073273175843755136,4677296,63284,0.349,11.96,5.16,Gaia DR3 2073273180147908608,4677300,192893,4.786,11.59,4.65,-0.076,7.127,1,0,0,0
Gaia DR3 2073273180137729792,0,172545,1.097,9.44,3.83,Gaia DR3 2073273180147908608,4677300,192893,4.786,11.59,4.65,0.017,3.540,0,0,0,0
Gaia DR3 2073644501530380288,4678235,14518,1.162,7.18,4.49,Gaia DR3 2073644501530409216,4678241,70846,1.961,6.64,4.63,0.399,7.288,1,0,0,0
Gaia DR3 2073644505837138048,4678224,3442,0.319,6.65,4.13,Gaia DR3 2073644501530409216,4678241,70846,1.961,6.64,4.63,0.653,13.337,1,0,0,0
Gaia DR3 2073636976745706240,4679640,3403,0.352,12.76,5.04,Gaia DR3 2073636942396321664,4679629,136076,0.198,12.34,4.76,0.487,11.509,1,0,0,0
Gaia DR3 2073636981041275904,0,36712,-0.032,12.42,3.87,Gaia DR3 2073636942396321664,4679629,136076,0.198,12.34,4.76,0.555,6.037,1,0,0,0
Gaia DR3 2073449991051108352,4680666,3735,0.077,9.36,3.38,Gaia DR3 2073449995368432896,4680688,49958,0.418,9.53,3.42,0.702,11.219,1,0,0,0
Gaia DR3 2073449991051109760,4680691,2407,0.273,8.22,2.67,Gaia DR3 2073449995368432896,4680688,49958,0.418,9.53,3.42,0.621,9.609,0,0,0,0
Gaia DR3 2073449853612818944,4680916,2819,0.046,18.95,5.55,Gaia DR3 2073449853612133120,4680923,12942,1.022,18.53,5.23,0.265,5.412,1,0,0,0
Gaia DR3 2103346021450013696,0,2664,0.104,13.43,5.25,Gaia DR3 2103346025745051520,4727175,7499,0.426,10.62,3.73,0.156,4.448,0,0,0,0
Gaia DR3 2100486088629207680,0,19821,0.281,17.36,5.44,Gaia DR3 2100486092923287552,4732422,486157,7.947,15.76,3.52,0.257,9.527,0,0,0,0
Gaia DR3 2101058350067332992,4738725,5497,0.839,14.10,4.15,Gaia DR3 2101058354368079872,4738722,11924,1.225,14.68,3.58,0.313,5.108,1,0,0,0
Gaia DR3 2101084570848442624,0,33023,0.063,17.38,3.74,Gaia DR3 2101084570848443136,4742311,36938,1.978,15.91,4.14,0.267,2.041,1,0,0,0
Gaia DR3 2053066699037590016,0,11487,-0.035,14.47,3.63,Gaia DR3 2053066767761282560,4743351,41316,6.487,13.85,3.72,0.713,5.511,1,0,0,0
Gaia DR3 2053066114926288896,4743679,1669,0.413,7.09,3.42,Gaia DR3 2053066114926290560,4743682,7377,1.438,12.70,3.54,-0.102,6.838,0,0,0,0
Gaia DR3 2053243509955080192,4750895,588,0.010,17.37,3.76,Gaia DR3 2053243514255574144,4750889,50761,0.494,18.45,3.72,0.733,12.493,1,0,0,0
Gaia DR3 2053243509955095168,4750883,483,0.541,17.23,3.58,Gaia DR3 2053243514255574144,4750889,50761,0.494,18.45,3.72,0.894,10.940,1,0,0,0
Gaia DR3 2053245605900594816,4751547,12310,0.470,15.40,4.92,Gaia DR3 2053245610199693056,4751552,21910,1.304,13.37,3.19,0.225,5.847,0,0,0,0
Gaia DR3 2053245610190795648,0,22459,0.181,13.94,3.57,Gaia DR3 2053245610199693056,4751552,21910,1.304,13.37,3.19,0.437,3.604,1,0,0,0
Gaia DR3 2053245610190802048,4751551,7317,0.325,12.11,3.84,Gaia DR3 2053245610199693056,4751552,21910,1.304,13.37,3.19,0.269,5.577,1,0,0,0
Gaia DR3 2053230865571253632,4752650,1117,0.212,11.32,3.03,Gaia DR3 2053230869872081280,4752647,9587,0.989,11.48,3.00,-0.338,8.005,1,0,0,0
Gaia DR3 2052501446985325184,0,8851,0.226,15.31,5.08,Gaia DR3 2052501446989991808,4753734,20111,1.111,11.18,4.31,0.159,5.899,0,0,0,0
Gaia DR3 2076288758280557568,4758931,720,0.505,15.92,3.73,Gaia DR3 2076288762579802496,4758926,6459,2.472,17.20,3.70,-0.101,5.068,1,0,0,0
Gaia DR3 2076279691613461120,0,19249,0.425,5.04,5.54,Gaia DR3 2076279691613463040,4760140,35611,1.367,6.92,5.75,0.880,6.158,0,0,0,1
Gaia DR3 2076278557738589312,0,25671,0.081,10.85,3.13,Gaia DR3 2076278557742084736,4760242,32622,0.817,9.91,3.08,0.666,3.153,1,0,0,0
Gaia DR3 2073696560842668672,4768592,1371,0.759,11.39,5.28,Gaia DR3 2073696560842665600,4768583,37493,0.994,5.90,4.83,0.267,9.858,0,1,0,0
Gaia DR3 2073274004771453952,0,7268,0.348,22.60,4.25,Gaia DR3 2073274004781629952,4768671,7836,1.704,21.13,3.85,0.631,3.130,1,0,0,0
Gaia DR3 2073650656218011776,0,1987,0.075,16.00,3.87,Gaia DR3 2073650759309924736,4769372,16558,0.725,15.17,3.59,0.720,7.189,1,0,0,0
Gaia DR3 2073646773566203648,0,4063,0.222,21.30,4.18,Gaia DR3 2073646773579963264,4769998,19577,1.579,22.04,4.05,0.500,5.844,1,0,0,0
Gaia DR3 2073646670504700672,0,10961,0.300,13.84,4.21,Gaia DR3 2073646636141047808,4770232,14084,2.079,13.07,4.25,0.423,2.543,1,0,0,0
Gaia DR3 2073641271713327616,4770688,1105,0.008,46.26,5.54,Gaia DR3 2073641276021935104,4770707,23957,10.982,44.91,4.29,0.339,11.562,1,0,0,0
Gaia DR3 2073473218241478528,4772826,20220,0.138,13.39,4.53,Gaia DR3 2073473222552297472,4772834,81440,2.789,14.89,4.19,0.806,6.615,0,0,0,1
Gaia DR3 2073473218241478784,4772846,23147,0.155,14.23,3.31,Gaia DR3 2073473222552297472,4772834,81440,2.789,14.89,4.19,0.877,6.231,1,0,0,0
Gaia DR3 2073472015649311232,4773225,1561,0.625,3.14,3.22,Gaia DR3 2073472019961525504,4773240,9612,0.825,4.66,4.70,0.334,8.113,0,0,0,0
Gaia DR3 2073470503821763456,4773378,1757,0.236,5.68,3.75,Gaia DR3 2073470508133017344,4773376,10653,0.787,7.83,5.90,0.191,5.911,0,0,0,1
Gaia DR3 2073470645571993216,0,25581,0.459,10.46,3.83,Gaia DR3 2073470645571995008,4773569,34474,0.084,8.77,4.07,0.438,4.600,0,0,0,0
Gaia DR3 2073470645571994880,0,34244,0.151,9.06,4.21,Gaia DR3 2073470645571995008,4773569,34474,0.084,8.77,4.07,0.733,2.252,1,0,0,0
Gaia DR3 2103312387562068864,4814101,4554,0.434,7.55,3.01,Gaia DR3 2103312387562069760,4814109,23091,0.299,30.38,5.07,-0.139,8.495,0,0,0,0
Gaia DR3 2103311455553709824,0,33066,0.187,10.69,3.41,Gaia DR3 2103311459849143040,4814376,55779,5.508,11.38,3.41,0.742,3.983,1,0,0,0
Gaia DR3 2103314346067173248,0,93540,3.081,8.95,5.48,Gaia DR3 2103314346067173504,4814502,70782,3.039,7.22,3.61,0.503,1.936,0,0,1,0
Gaia DR3 2103394404256681728,4815555,4665,0.343,14.62,4.96,Gaia DR3 2103394404256680192,4815548,248702,6.278,13.76,3.38,0.640,15.992,1,0,0,0
Gaia DR3 2103351454583810688,0,14594,-0.046,11.13,3.60,Gaia DR3 2103351450286113408,4816200,15301,2.961,11.32,3.13,0.455,1.833,1,0,0,0
Gaia DR3 2099796389893717504,0,41115,0.121,30.88,5.46,Gaia DR3 2099796596054355456,4824292,229360,0.186,31.41,5.81,0.679,6.804,1,0,0,0
Gaia DR3 2101236406530830080,0,69521,0.115,23.23,5.31,Gaia DR3 2101236200373796224,4825646,199481,0.144,20.65,4.90,0.746,5.405,0,0,0,0
Gaia DR3 2053068863705396096,4832578,3425,0.205,17.02,3.82,Gaia DR3 2053068863705394560,4832572,9527,4.857,40.30,5.19,-0.085,4.993,0,0,0,0
Gaia DR3 2053246052575847808,4840568,4183,1.907,13.59,3.38,Gaia DR3 2053246056876332416,4840575,7876,0.563,12.58,4.49,-0.086,8.578,1,0,0,0
Gaia DR3 2052495704611136896,4843452,3326,0.173,6.26,4.22,Gaia DR3 2052495708913826304,4843454,84610,2.162,7.11,3.18,0.679,10.581,0,0,0,1
Gaia DR3 2052496121226557824,0,6401,0.282,9.17,3.16,Gaia DR3 2052496116927949568,4843751,7805,0.688,9.62,2.81,0.599,2.193,1,0,0,0
Gaia DR3 2076515669991651712,4844176,26739,0.187,10.06,3.11,Gaia DR3 2076515674292890112,4844169,64616,,11.41,3.13,0.754,5.274,0,0,0,1
Gaia DR3 2076515704349703040,4844179,2506,0.222,12.33,4.68,Gaia DR3 2076515674292890112,4844169,64616,,11.41,3.13,0.389,9.106,1,0,0,0
Gaia DR3 2076467806874387456,4845867,702,0.006,23.54,4.58,Gaia DR3 2076467811176065664,4845862,10785,1.814,21.74,3.97,0.434,7.326,1,0,0,0
Gaia DR3 2076467811166150016,0,3202,0.434,21.97,4.22,Gaia DR3 2076467811176065664,4845862,10785,1.814,21.74,3.97,0.638,4.232,1,0,0,0
Gaia DR3 2076469632232865920,0,7114,-0.008,6.39,4.88,Gaia DR3 2076469632242328064,4846373,58208,1.878,6.18,5.09,0.606,6.565,1,0,0,0
Gaia DR3 2076469632242327808,0,59147,0.253,4.23,3.98,Gaia DR3 2076469632242328064,4846373,58208,1.878,6.18,5.09,0.689,2.031,0,0,0,0
Gaia DR3 2076458259159737088,0,14823,0.521,12.58,3.73,Gaia DR3 2076458254868078464,4846603,15473,3.405,12.89,4.60,0.004,1.934,1,0,0,0
Gaia DR3 2076458259168992640,0,17309,3.474,13.04,3.62,Gaia DR3 2076458254868078464,4846603,15473,3.405,12.89,4.60,0.118,1.551,1,0,1,0
Gaia DR3 2076292748308573312,0,8346,-0.024,16.58,5.72,Gaia DR3 2076292748314281728,4848532,13150,3.030,12.87,3.26,0.673,2.651,0,0,0,0
Gaia DR3 2076293263710408064,4848903,14145,0.465,11.98,4.90,Gaia DR3 2076293263710408832,4848902,92285,2.912,12.69,3.36,0.548,7.305,1,0,0,0
Gaia DR3 2073697557269339776,0,8020,0.298,15.38,3.41,Gaia DR3 2073697557275170560,4857336,10158,1.446,15.34,3.39,0.614,3.656,1,0,0,0
Gaia DR3 2073697282397254400,4857412,4846,0.172,18.17,5.95,Gaia DR3 2073697282397255040,4857428,26328,2.903,17.15,3.73,0.148,8.308,1,0,0,0
Gaia DR3 2073665770208367744,4860169,1856,-0.083,8.07,5.57,Gaia DR3 2073665877595484672,4860175,13180,0.648,8.01,5.03,0.208,6.737,1,0,0,0
Gaia DR3 2073665873286437888,4860173,2145,0.136,8.15,4.67,Gaia DR3 2073665877595484672,4860175,13180,0.648,8.01,5.03,0.329,7.217,1,0,0,0
Gaia DR3 2073663712931876224,4861180,1857,0.496,7.86,3.69,Gaia DR3 2073663708626177408,4861174,6883,1.370,43.19,5.71,-0.350,8.735,0,0,0,0
Gaia DR3 2073465319806654592,0,5794,0.215,12.26,5.02,Gaia DR3 2073465319812751488,4862737,11022,1.491,12.11,4.12,0.389,3.334,1,0,0,0
Gaia DR3 2073558258586557696,4864083,2612,-0.013,25.42,5.63,Gaia DR3 2073558258593429376,4864091,124785,0.182,25.75,5.55,0.756,13.940,1,0,0,0
Gaia DR3 2073558262904007296,4864072,14321,0.411,25.55,5.57,Gaia DR3 2073558258593429376,4864091,124785,0.182,25.75,5.55,0.946,12.440,1,0,0,0
Gaia DR3 2073558262904011776,0,33985,-0.011,24.13,5.14,Gaia DR3 2073558258593429376,4864091,124785,0.182,25.75,5.55,0.866,6.669,1,0,0,0
Gaia DR3 2073511155679832448,0,28280,0.469,6.66,4.49,Gaia DR3 2073511155705311360,4864449,66467,1.141,4.41,4.05,0.225,5.090,0,0,0,0
Gaia DR3 2103502877950565376,4902192,5503,0.194,9.16,4.09,Gaia DR3 2103502877950563968,4902183,56163,2.280,8.36,4.20,0.363,14.125,1,0,0,0
Gaia DR3 2103363377409361024,0,27768,2.082,27.85,5.96,Gaia DR3 2103363377413109376,4904964,30010,1.998,25.68,5.02,-0.275,1.421,1,0,1,0
Gaia DR3 2100501584865088512,4909003,2868,-0.452,15.24,5.12,Gaia DR3 2100501589165301632,4908997,19887,3.977,14.48,3.67,0.472,7.573,1,0,0,0
Gaia DR3 2100583498481185024,4909505,970,0.448,10.78,3.81,Gaia DR3 2100583502782090624,4909498,70526,4.028,11.15,3.63,0.257,11.402,1,0,0,0
Gaia DR3 2099794225229635840,0,6431,0.107,7.72,3.41,Gaia DR3 2099794225232364416,4912069,13689,0.995,8.53,4.18,0.836,4.028,1,0,0,0
Gaia DR3 2101290007722749696,4913909,3571,2.318,30.25,4.17,Gaia DR3 2101290007722749184,4913910,11535,2.287,29.05,4.88,-0.561,5.680,1,0,1,0
Gaia DR3 2101240289175930624,4914887,1486,0.285,5.85,4.75,Gaia DR3 2101240289181449856,4914882,9676,1.040,4.76,5.01,0.539,5.445,0,0,0,0
Gaia DR3 2101240014298014208,0,16703,-0.171,11.05,3.40,Gaia DR3 2101240014303540224,4914938,15596,1.678,11.61,3.98,0.525,1.359,1,0,0,0
Gaia DR3 2101251112499086592,0,7158,0.275,15.04,5.28,Gaia DR3 2101251112499086720,4915301,12564,0.916,16.18,3.59,0.179,3.123,1,0,0,0
Gaia DR3 2101252693041773056,0,5957,0.442,12.28,4.16,Gaia DR3 2101252693047118592,4915573,9368,2.484,14.64,4.31,-0.022,2.493,0,0,0,0
Gaia DR3 2101052307051216000,4917313,2873,0.124,17.39,4.25,Gaia DR3 2101052307054642304,4917316,9634,0.978,17.57,3.61,0.003,5.636,1,0,0,0
Gaia DR3 2101099929645683200,0,42860,0.565,11.60,3.94,Gaia DR3 2101099929651611648,4919320,69242,2.640,10.82,3.99,0.719,4.199,1,0,0,0
Gaia DR3 2101109168119118592,4920820,1187,0.408,22.54,4.01,Gaia DR3 2101109172421575168,4920812,66469,3.506,11.67,3.66,0.086,13.163,0,1,0,0
Gaia DR3 2101108038550199040,4920938,4610,0.332,17.62,4.62,Gaia DR3 2101108038550201600,4920946,9961,0.899,14.59,3.21,-0.222,7.633,0,0,0,0
Gaia DR3 2053075593913699072,4921146,486,0.288,6.13,4.32,Gaia DR3 2053075598214227840,4921143,16041,6.935,25.66,4.68,-0.001,15.303,0,0,0,0
Gaia DR3 2053075907448466560,0,470,0.527,23.02,5.20,Gaia DR3 2053077384920686592,4921380,7323,1.023,29.93,5.15,-0.673,4.721,0,0,0,0
Gaia DR3 2053072501537204608,4921919,490,0.144,20.72,5.56,Gaia DR3 2053072505837886336,4921935,22988,1.224,11.47,3.21,0.068,9.998,0,1,0,0
Gaia DR3 2053249767719739008,0,32917,2.299,13.03,3.47,Gaia DR3 2053249763428133760,4929016,39949,4.553,12.73,3.24,0.996,2.428,1,0,0,0
Gaia DR3 2053249767728186496,0,37762,4.551,13.03,3.47,Gaia DR3 2053249763428133760,4929016,39949,4.553,12.73,3.24,0.999,1.043,1,0,1,0
Gaia DR3 2053249561561321088,0,33145,0.085,16.58,2.92,Gaia DR3 2053249561569759872,4929092,37572,4.340,17.26,3.85,0.399,2.355,1,0,0,0
Gaia DR3 2052513193717223936,4931033,2368,1.630,9.21,3.50,Gaia DR3 2052513198020845312,4931047,18544,1.391,12.08,4.24,0.096,6.725,0,0,0,1
Gaia DR3 2052514430668956544,4931204,1693,0.129,15.84,3.49,Gaia DR3 2052514434971440000,4931190,5810,1.033,16.20,3.37,0.437,6.688,1,0,0,0
Gaia DR3 2052514434967930496,4931202,3136,0.257,14.57,3.36,Gaia DR3 2052514434971440000,4931190,5810,1.033,16.20,3.37,0.802,4.176,0,0,0,1
Gaia DR3 2052513713413462144,0,5444,0.553,11.92,4.18,Gaia DR3 2052513713416940800,4931285,36177,1.697,11.89,3.95,0.825,7.994,1,0,0,0
Gaia DR3 2052513713416942208,4931296,1759,0.197,12.36,5.03,Gaia DR3 2052513713416940800,4931285,36177,1.697,11.89,3.95,0.626,10.017,1,0,0,0
Gaia DR3 2076528864129603968,4932089,573,0.434,14.05,4.73,Gaia DR3 2076528902792651008,4932105,17531,1.624,10.14,3.02,-0.032,15.599,0,0,0,0
Gaia DR3 2076528902792651136,4932095,6110,0.566,12.13,4.15,Gaia DR3 2076528902792651008,4932105,17531,1.624,10.14,3.02,0.141,8.597,0,0,0,0
Gaia DR3 2076458190440410368,0,6504,1.364,9.21,3.19,Gaia DR3 2076458190449552512,4934935,8210,1.568,9.58,3.14,0.975,2.105,1,0,0,0
Gaia DR3 2076482100522934656,4935066,606,0.417,14.54,4.78,Gaia DR3 2076482482784866944,4935074,2720,0.560,12.82,3.09,0.228,9.362,0,0,0,0
Gaia DR3 2076482444124665728,4935162,4639,1.046,15.71,4.03,Gaia DR3 2076482448425161344,4935168,14195,1.123,16.63,3.86,0.531,5.052,1,0,0,0
Gaia DR3 2076483788446683648,0,11724,0.241,14.74,5.56,Gaia DR3 2076483788455002752,4935341,37218,0.053,12.89,4.33,0.262,5.521,0,0,0,0
Gaia DR3 2076483788446691200,0,33146,0.239,16.11,4.26,Gaia DR3 2076483788455002752,4935341,37218,0.053,12.89,4.33,0.669,2.047,0,0,0,0
Gaia DR3 2076317620460873600,4941188,45372,0.281,17.95,3.96,Gaia DR3 2076317624762142080,4941180,77168,4.641,17.62,3.79,0.700,4.213,1,0,0,0
Gaia DR3 2076317624762140672,0,61629,0.376,18.14,3.97,Gaia DR3 2076317624762142080,4941180,77168,4.641,17.62,3.79,0.815,3.224,1,0,0,0
Gaia DR3 2073703673308675840,4945601,760,0.635,15.43,5.09,Gaia DR3 2073700718371175296,4945607,17290,2.186,13.68,3.54,0.453,9.812,0,0,0,0
Gaia DR3 2073655535313800576,4947582,11592,-0.046,10.58,4.84,Gaia DR3 2073655462286955904,4947596,172968,0.287,9.33,3.07,0.027,11.273,0,0,0,0
Gaia DR3 2073666801005012736,4948234,3897,0.326,10.32,3.53,Gaia DR3 2073666805308493184,4948236,10638,0.806,11.68,3.22,0.488,4.532,0,0,0,1
Gaia DR3 2073482323571834496,4949538,3212,0.270,17.52,3.87,Gaia DR3 2073482327883128576,4949544,10788,1.477,17.69,3.84,0.852,5.679,1,0,0,0
Gaia DR3 2073482323571834624,4949543,2524,0.259,17.68,4.00,Gaia DR3 2073482327883128576,4949544,10788,1.477,17.69,3.84,0.672,6.377,1,0,0,0
Gaia DR3 2073483599187597568,4950070,2985,0.297,31.91,5.86,Gaia DR3 2073483599193591040,4950074,7310,1.895,33.21,5.77,0.534,5.411,1,0,0,0
Gaia DR3 2073561522762254080,4951299,483,0.873,11.15,4.16,Gaia DR3 2073561527079049984,4951301,6598,0.808,9.95,2.96,0.244,7.446,0,0,0,0
Gaia DR3 2073561522769113728,4951294,802,0.511,10.73,3.12,Gaia DR3 2073561527079049984,4951301,6598,0.808,9.95,2.96,-0.387,4.463,1,0,0,0
Gaia DR3 2073562003805453312,4951594,54004,0.658,13.73,3.99,Gaia DR3 2073562003804180992,4951599,156565,7.633,13.59,3.39,0.520,6.325,1,0,0,0
Gaia DR3 2073562008103314304,4951585,6654,0.201,13.80,5.05,Gaia DR3 2073562003804180992,4951599,156565,7.633,13.59,3.39,0.512,9.203,1,0,0,0
Gaia DR3 2073562008115470208,4951597,3811,-0.038,16.30,5.36,Gaia DR3 2073562003804180992,4951599,156565,7.633,13.59,3.39,0.237,9.994,0,0,0,0
Gaia DR3 2073562072518459392,4951576,2668,-0.471,13.50,3.90,Gaia DR3 2073562003804180992,4951599,156565,7.633,13.59,3.39,0.713,16.984,1,0,0,0
Gaia DR3 2073563481267734784,4951596,2827,0.411,14.47,3.92,Gaia DR3 2073562003804180992,4951599,156565,7.633,13.59,3.39,0.631,11.283,1,0,0,0
Gaia DR3 2073559907861415552,4952209,2622,0.533,28.76,4.73,Gaia DR3 2073559912171529728,4952214,8264,1.775,26.69,4.12,0.045,6.379,1,0,0,0
Gaia DR3 2073559912159754752,0,6249,0.142,26.67,4.13,Gaia DR3 2073559912171529728,4952214,8264,1.775,26.69,4.12,0.338,3.320,1,0,0,0
Gaia DR3 2073558567830270592,4952540,1176,0.374,28.19,5.82,Gaia DR3 2073558572141756160,4952538,9661,1.605,19.79,3.65,0.204,7.024,0,0,0,0
Gaia DR3 2073516687618241536,4953083,11198,1.307,9.24,4.19,Gaia DR3 2073516687618243072,4953091,31677,1.369,8.33,3.74,0.089,4.169,0,0,1,0
Gaia DR3 2073516687618245248,4953096,13579,0.942,8.80,4.08,Gaia DR3 2073516687618243072,4953091,31677,1.369,8.33,3.74,0.091,4.993,1,0,0,0
Gaia DR3 2073515618151986816,4953920,3688,0.551,12.57,4.97,Gaia DR3 2073515622466612864,4953935,21587,1.170,12.60,3.32,0.107,7.214,1,0,0,0
Gaia DR3 2073515622466608512,4953918,3181,0.097,12.81,3.94,Gaia DR3 2073515622466612864,4953935,21587,1.170,12.60,3.32,0.539,8.129,1,0,0,0
Gaia DR3 2073516034765101056,0,1654,0.599,5.45,5.76,Gaia DR3 2073516034783499776,4953998,6527,1.877,13.42,3.20,0.038,14.933,0,0,0,0
Gaia DR3 2100552579012805760,0,28536,1.782,20.30,3.48,Gaia DR3 2100552579018934016,4999366,17168,1.833,19.96,5.21,0.074,1.019,1,0,1,0
Gaia DR3 2101245065185017216,5001756,746,0.393,17.21,3.71,Gaia DR3 2101245065185016064,5001754,17471,1.488,17.17,3.53,0.553,9.720,1,0,0,0
Gaia DR3 2101244206191590784,5001964,27691,1.146,6.03,3.28,Gaia DR3 2101244584148714496,5001976,6935,0.883,24.59,5.31,0.125,10.837,0,0,0,0
Gaia DR3 2053296703131947904,5014693,5727,0.704,17.12,5.63,Gaia DR3 2053296703131950208,5014699,12384,0.691,16.70,3.75,-0.249,7.392,1,0,1,0
Gaia DR3 2053273922619541120,0,13079,1.034,8.38,3.20,Gaia DR3 2053273922624852736,5016444,20717,1.016,9.67,4.14,0.682,5.833,0,0,1,0
Gaia DR3 2076529658706900608,5019423,2410,0.928,10.01,3.33,Gaia DR3 2076529658706617856,5019422,9278,1.285,9.20,3.14,-0.725,5.563,1,0,0,0
Gaia DR3 2076484265190812160,5022461,9838,0.102,8.54,3.32,Gaia DR3 2076484269491379584,5022454,64465,1.940,6.82,3.01,0.344,6.467,0,0,0,0
Gaia DR3 2076298829988109056,5024684,36497,0.322,24.08,4.57,Gaia DR3 2076298829988110976,5024699,266196,0.154,24.10,4.48,0.232,8.369,1,0,0,0
Gaia DR3 2076298928759666816,5024736,553,0.340,12.86,4.35,Gaia DR3 2076298829988110976,5024699,266196,0.154,24.10,4.48,-0.063,25.224,0,0,0,0
Gaia DR3 2076334353652963712,0,4042,-0.017,26.63,5.48,Gaia DR3 2076334353652171136,5027650,5117,3.637,30.40,5.24,0.632,4.649,0,0,0,1
Gaia DR3 2073715626189190272,0,93163,0.960,26.76,5.90,Gaia DR3 2073715630497477504,5031870,95556,0.971,23.44,4.74,0.992,1.031,0,0,1,0
Gaia DR3 2073715626193237888,5031868,6078,0.153,12.54,4.68,Gaia DR3 2073715630497477504,5031870,95556,0.971,23.44,4.74,-0.210,10.244,0,0,0,0
Gaia DR3 2073715389979323520,0,59318,0.119,16.69,3.82,Gaia DR3 2073715389979323264,5032042,67101,2.036,16.59,4.37,0.545,4.345,1,0,0,0
Gaia DR3 2073714698477223936,5032339,3440,-0.039,10.31,3.06,Gaia DR3 2073714702784586496,5032343,9079,1.965,10.57,3.97,0.610,6.044,1,0,0,0
Gaia DR3 2073714702776472960,0,7119,0.238,10.21,3.36,Gaia DR3 2073714702784586496,5032343,9079,1.965,10.57,3.97,-0.098,4.622,1,0,0,0
Gaia DR3 2073714702784586880,0,11678,0.371,11.09,3.75,Gaia DR3 2073714702784586496,5032343,9079,1.965,10.57,3.97,0.605,2.246,1,0,0,0
Gaia DR3 2073705082057953408,5032943,17066,0.489,14.34,5.44,Gaia DR3 2073705082057954048,5032950,110041,3.613,11.80,4.47,0.211,8.077,0,0,0,0
Gaia DR3 2073669068745534336,5035826,6778,0.206,9.57,4.17,Gaia DR3 2073669073051264000,5035849,290139,0.241,11.24,3.42,0.420,14.351,0,0,0,0
Gaia DR3 2073669073051261568,0,43784,0.256,9.42,4.29,Gaia DR3 2073669073051264000,5035849,290139,0.241,11.24,3.42,0.477,6.612,0,0,0,0
Gaia DR3 2073672337226258944,5037418,4160,0.126,6.17,3.10,Gaia DR3 2073672337226716416,5037423,7185,0.799,6.53,4.17,0.566,7.625,1,0,0,0
Gaia DR3 2073575438457574144,5038878,874,0.300,8.83,3.49,Gaia DR3 2073575511492610432,5038858,8288,0.851,6.93,3.63,0.350,9.740,0,0,0,0
Gaia DR3 2073574201506409088,5039006,2022,0.887,5.34,4.19,Gaia DR3 2073574235871755136,5039033,59007,2.967,5.97,5.20,0.529,10.861,0,0,0,1
Gaia DR3 2073560114019876992,5040157,10240,1.707,14.40,4.18,Gaia DR3 2073560118329985408,5040156,25401,1.598,14.88,3.61,0.495,5.082,1,0,0,0
Gaia DR3 2073560114019877120,5040162,13609,0.525,12.99,3.63,Gaia DR3 2073560118329985408,5040156,25401,1.598,14.88,3.61,0.623,5.205,0,0,0,1
Gaia DR3 2073565886455924736,5040479,19008,0.324,7.70,3.39,Gaia DR3 2073565890766114688,5040480,32891,2.374,11.67,5.19,0.502,5.064,0,0,0,1
Gaia DR3 2073519367660745984,0,16000,0.176,27.21,5.22,Gaia DR3 2073519436397777792,5041646,113761,0.107,28.97,5.03,0.443,8.491,1,0,0,0
Gaia DR3 2073519436397777024,5041631,8254,0.509,28.85,5.39,Gaia DR3 2073519436397777792,5041646,113761,0.107,28.97,5.03,0.570,12.423,1,0,0,0
Gaia DR3 2073519363364033280,5041647,6814,0.221,9.40,3.44,Gaia DR3 2073519367678297728,5041658,46154,1.229,9.91,4.48,0.066,8.929,1,0,0,0
Gaia DR3 2100696924277649152,5084134,42072,0.123,5.38,4.59,Gaia DR3 2100696924277649024,5084131,109655,2.053,5.01,5.15,0.354,5.673,1,0,0,0
Gaia DR3 2101301415151825408,0,2105,0.242,25.53,4.62,Gaia DR3 2101301415156496896,5088912,10924,1.132,29.54,4.26,0.351,4.881,0,0,0,0
Gaia DR3 2101293954794696192,5089897,1312,0.243,8.71,3.82,Gaia DR3 2101317426794758784,5089905,10060,1.183,17.92,4.54,0.155,8.343,0,0,0,0
Gaia DR3 2101127829754179584,0,25997,0.014,19.09,3.64,Gaia DR3 2101127829759386880,5095232,238185,7.453,18.95,3.16,0.723,6.375,1,0,0,0
Gaia DR3 2101127829759383168,5095221,6534,0.217,19.10,3.76,Gaia DR3 2101127829759386880,5095232,238185,7.453,18.95,3.16,0.760,10.670,1,0,0,0
Gaia DR3 2101116864699778944,5096881,661,0.559,21.20,4.15,Gaia DR3 2101116869003194880,5096873,7372,0.918,25.31,4.56,0.459,6.831,0,0,0,0
Gaia DR3 2053445304698012032,5098433,3098,0.199,24.15,4.46,Gaia DR3 2053445309000514944,5098444,43727,0.426,23.96,4.08,-0.859,10.678,1,0,0,0
Gaia DR3 2053277045061241472,5104628,1613,0.889,18.69,5.91,Gaia DR3 2053277049361048320,5104629,14695,2.267,18.98,4.34,0.662,6.552,1,0,0,0
Gaia DR3 2053277049355775616,0,11485,0.408,19.73,4.34,Gaia DR3 2053277049361048320,5104629,14695,2.267,18.98,4.34,0.922,1.774,1,0,0,0
Gaia DR3 2076537733246586752,5108038,1381,-1.854,12.23,3.76,Gaia DR3 2076531853427353344,5108033,483932,0.326,12.78,3.21,0.609,14.176,1,0,0,0
Gaia DR3 2076523886265593472,0,14788,0.241,6.89,3.80,Gaia DR3 2076523886270786560,5108945,22842,1.815,8.32,4.88,0.320,2.988,0,0,0,1
Gaia DR3 2076499009810601216,5109970,8870,0.427,12.96,4.80,Gaia DR3 2076499009819052032,5109962,21579,1.679,13.16,4.27,0.734,7.205,1,0,0,0
Gaia DR3 2076500624726812032,5110125,1056,0.812,17.00,5.96,Gaia DR3 2076500624726811648,5110116,8006,0.918,18.50,3.45,-0.047,10.054,1,0,0,0
Gaia DR3 2076495775698950784,5110271,381,0.434,18.77,3.93,Gaia DR3 2076495780003677184,5110267,6808,1.218,24.97,5.38,-0.070,6.647,0,0,0,0
Gaia DR3 2076502892469703168,5110888,8043,0.523,5.83,2.85,Gaia DR3 2076502892469702400,5110877,8534,1.539,23.01,5.06,-0.113,10.191,0,0,0,0
Gaia DR3 2076491313230354816,0,11152,1.854,10.74,3.00,Gaia DR3 2076491313237929984,5111192,9618,0.539,10.05,3.45,0.653,1.821,1,0,0,0
Gaia DR3 2076490041927622016,5111537,1085,0.551,20.36,5.17,Gaia DR3 2076489973208146048,5111544,7709,1.620,23.41,4.16,-0.166,5.219,0,0,0,0
Gaia DR3 2076385244721833472,0,7522,0.425,9.80,3.52,Gaia DR3 2076385244728974720,5114491,23873,2.046,12.18,4.60,0.270,4.943,0,0,0,1
Gaia DR3 2073682954375671040,0,99559,0.586,11.22,3.13,Gaia DR3 2073682954385662336,5123568,117660,2.578,11.77,3.09,0.614,3.126,1,0,0,0
Gaia DR3 2073676529114697856,5124129,1270,0.254,22.56,4.71,Gaia DR3 2073676529114952320,5124109,10757,2.227,21.14,4.02,0.511,8.671,1,0,0,0
Gaia DR3 2073578462114705920,5126142,429,1.026,10.72,3.51,Gaia DR3 2073578466430119424,5126149,8592,0.872,5.88,4.16,0.139,12.952,0,1,0,0
Gaia DR3 2073582486508263424,0,128903,0.239,12.95,3.89,Gaia DR3 2073582482204659456,5126954,135344,0.195,13.09,3.92,0.721,2.509,1,0,0,0
Gaia DR3 2073569429819648256,5127491,4848,0.589,12.93,5.57,Gaia DR3 2073569429819190528,5127513,79137,1.638,12.84,4.11,-0.128,16.777,1,0,0,0
Gaia DR3 2073569979575092352,0,68526,0.309,26.79,5.37,Gaia DR3 2073570048294569728,5127730,81500,0.800,25.56,5.84,0.375,4.151,1,0,0,0
Gaia DR3 2073571457032863232,0,3259,0.086,14.96,3.69,Gaia DR3 2073571246570013312,5127794,7332,1.193,15.34,3.70,0.101,3.670,1,0,0,0
Gaia DR3 2073568364670447232,0,23796,0.190,10.24,3.81,Gaia DR3 2073568364667440768,5128051,32443,1.800,11.72,3.43,0.509,2.684,0,0,0,1
Gaia DR3 2073568399027187200,5128075,5512,0.205,28.43,5.17,Gaia DR3 2073568399027189632,5128086,25795,1.922,23.90,5.39,0.485,7.922,0,0,0,1
Gaia DR3 2073568399027188608,0,19674,0.084,26.04,5.01,Gaia DR3 2073568399027189632,5128086,25795,1.922,23.90,5.39,0.508,3.399,1,0,0,0
Gaia DR3 2073544141050520960,5128877,2485,-0.001,9.00,3.21,Gaia DR3 2073544141050520832,5128886,80381,4.405,9.49,3.62,0.278,16.341,1,0,0,0
Gaia DR3 2073544141050524288,5128895,1358,0.743,14.81,3.81,Gaia DR3 2073544141050520832,5128886,80381,4.405,9.49,3.62,-0.012,16.107,0,0,0,0
Gaia DR3 2073543552620842368,5129337,7270,0.096,26.02,5.68,Gaia DR3 2073543586985118208,5129367,211883,0.196,26.50,5.61,0.706,14.903,1,0,0,0
Gaia DR3 2073543591294752384,5129387,63527,0.615,24.42,5.42,Gaia DR3 2073543586985118208,5129367,211883,0.196,26.50,5.61,0.758,10.975,1,0,0,0
Gaia DR3 2073541113079159168,5130457,874,0.585,19.48,3.82,Gaia DR3 2073541117393270912,5130466,8500,1.219,19.54,3.80,0.489,7.486,1,0,0,0
Gaia DR3 2073541117377299072,5130495,2819,0.230,19.15,3.90,Gaia DR3 2073541117393270912,5130466,8500,1.219,19.54,3.80,0.781,11.085,1,0,0,0
Gaia DR3 2073541117393275904,5130488,2355,0.141,19.86,4.60,Gaia DR3 2073541117393270912,5130466,8500,1.219,19.54,3.80,0.335,10.472,1,0,0,0
Gaia DR3 2073529293329004544,5130559,8503,0.204,7.44,4.62,Gaia DR3 2073529297643274880,5130563,46473,1.208,6.31,3.92,-0.184,8.467,0,0,0,0
Gaia DR3 2073529297627278208,5130566,12535,0.055,8.05,4.88,Gaia DR3 2073529297643274880,5130563,46473,1.208,6.31,3.92,0.555,10.108,0,0,0,0
Gaia DR3 2073529297643271680,0,12691,0.081,8.17,4.81,Gaia DR3 2073529297643274880,5130563,46473,1.208,6.31,3.92,0.548,11.048,0,0,0,0
Gaia DR3 2073535340643348992,5130858,12607,0.195,6.91,3.80,Gaia DR3 2073535344957298560,5130844,23234,0.915,7.41,3.61,0.735,6.174,1,0,0,0
Gaia DR3 2073535344941598080,0,4476,0.253,6.70,4.64,Gaia DR3 2073535344957298560,5130844,23234,0.915,7.41,3.61,0.383,8.123,1,0,0,0
Gaia DR3 2073535344957303552,0,1485,0.423,7.38,3.28,Gaia DR3 2073535344957298560,5130844,23234,0.915,7.41,3.61,0.366,14.418,1,0,0,0
Gaia DR3 2073535551115752960,5130974,5122,0.309,4.88,4.28,Gaia DR3 2073535546801899904,5130983,27621,0.969,5.00,4.00,-0.057,7.998,1,0,0,0
Gaia DR3 2073534859607158272,0,6600,-0.008,23.15,5.23,Gaia DR3 2073534863921029120,5131276,284813,0.229,22.64,5.25,0.922,17.945,1,0,0,0
Gaia DR3 2073536268356452736,5131300,1787,0.209,24.02,4.93,Gaia DR3 2073534863921029120,5131276,284813,0.229,22.64,5.25,0.711,15.328,1,0,0,0
Gaia DR3 2073536272670305152,5131287,43870,0.568,29.25,5.71,Gaia DR3 2073534863921029120,5131276,284813,0.229,22.64,5.25,0.896,8.480,0,0,0,0
Gaia DR3 2073536410093942272,0,13740,2.753,6.58,3.34,Gaia DR3 2073536410109287296,5131463,20178,2.644,6.92,5.32,0.628,3.625,1,0,1,0
Gaia DR3 2073536165277364352,5131594,1293,0.272,8.89,5.22,Gaia DR3 2073536169591134080,5131600,24143,1.111,7.36,3.82,0.532,9.890,0,0,0,0
Gaia DR3 2073536165277369984,5131628,2900,0.282,8.74,3.58,Gaia DR3 2073536169591134080,5131600,24143,1.111,7.36,3.82,0.111,12.313,0,0,0,0
Gaia DR3 2073536169591135616,5131619,13354,0.033,7.38,4.18,Gaia DR3 2073536169591134080,5131600,24143,1.111,7.36,3.82,0.455,6.040,1,0,0,0
Gaia DR3 2103569359747655680,5164411,1296,0.402,16.86,4.27,Gaia DR3 2103569364044743424,5164410,20280,2.247,17.87,3.29,0.497,9.334,1,0,0,0
Gaia DR3 2103515075654767488,0,9662,0.619,28.55,5.58,Gaia DR3 2103515075657802496,5165604,12717,2.639,28.44,5.60,0.816,2.361,1,0,0,0
Gaia DR3 2103745560783424000,5168795,10986,0.328,14.00,4.30,Gaia DR3 2103745595143163008,5168799,13640,0.993,15.47,3.48,0.499,3.626,1,0,0,0
Gaia DR3 2100712141348408192,5171477,8106,0.287,10.29,5.04,Gaia DR3 2100712145641808128,5171478,22471,1.239,12.73,4.24,0.079,5.368,0,0,0,1
Gaia DR3 2100602916034939776,5172431,8272,0.336,11.36,3.29,Gaia DR3 2100602911735863168,5172426,39572,1.549,10.50,3.21,0.595,7.223,1,0,0,0
Gaia DR3 2101306259875050880,0,34759,0.134,15.15,4.46,Gaia DR3 2101306259879637120,5176206,497228,0.292,13.92,4.62,0.870,6.736,1,0,0,0
Gaia DR3 2101352714245517184,5179851,3643,0.262,14.32,3.58,Gaia DR3 2101352714245516032,5179847,39930,1.817,14.78,3.62,-0.275,6.605,1,0,0,0
Gaia DR3 2101156520140843776,5181985,14995,2.454,14.21,4.70,Gaia DR3 2101156726299268608,5181964,40173,2.559,15.86,3.72,0.023,18.217,0,0,1,0
Gaia DR3 2101131471886951296,0,19329,0.161,12.79,3.78,Gaia DR3 2101131403172302976,5183039,72364,1.672,12.82,3.65,0.938,5.109,1,0,0,0
Gaia DR3 2101136071794620416,5183378,1296,1.996,27.65,4.13,Gaia DR3 2101136144816256000,5183364,21869,1.109,17.13,4.82,0.034,11.290,0,0,0,0
Gaia DR3 2101493795332229376,0,6267,0.571,10.04,4.09,Gaia DR3 2101494173289352832,5184498,14696,0.690,11.13,4.03,0.685,4.002,1,0,0,0
Gaia DR3 2053457644138432000,0,32795,0.390,28.34,4.74,Gaia DR3 2053457644144430848,5185897,69310,5.633,28.67,4.61,0.623,4.754,1,0,0,0
Gaia DR3 2053447645460640512,5186375,46173,0.372,9.39,3.63,Gaia DR3 2053447645460641408,5186378,123025,3.189,10.09,3.59,0.438,5.172,1,0,0,0
Gaia DR3 2053270654144910848,5193760,7323,0.437,7.98,3.32,Gaia DR3 2053270658449668864,5193770,38036,2.257,6.98,3.57,0.127,13.387,0,0,0,0
Gaia DR3 2053270654149919104,5193764,15021,-0.018,7.42,4.82,Gaia DR3 2053270658449668864,5193770,38036,2.257,6.98,3.57,0.925,5.797,1,0,0,0
Gaia DR3 2076542096926481792,0,12292,0.334,3.97,3.01,Gaia DR3 2076542096932019200,5195410,15803,0.858,3.65,4.74,0.099,2.622,1,0,0,0
Gaia DR3 2076550961740178816,5196774,755,0.599,23.29,5.57,Gaia DR3 2076550961744883328,5196745,6469,1.305,13.10,4.44,0.015,12.242,0,1,0,0
Gaia DR3 2076501861669262080,0,68137,,16.70,3.46,Gaia DR3 2076501861677432320,5197614,68853,3.804,15.51,3.93,0.552,1.149,1,0,0,0
Gaia DR3 2076502136555701504,5197839,21898,2.904,9.09,2.61,Gaia DR3 2076502136555397504,5197844,102729,3.668,9.21,2.87,0.913,7.633,1,0,0,0
Gaia DR3 2076401806115665664,0,17729,0.436,11.68,3.76,Gaia DR3 2076401737403379200,5201163,22927,1.622,11.93,3.60,0.085,3.070,1,0,0,0
Gaia DR3 2076399057343842432,5201496,7680,1.310,16.03,3.69,Gaia DR3 2076399057343842816,5201501,18046,1.296,19.06,4.09,-0.533,4.564,0,0,1,0
Gaia DR3 2073721914022012032,5207283,3769,0.133,13.24,4.28,Gaia DR3 2073721918329986688,5207287,235837,5.287,12.49,4.85,0.160,12.045,1,0,0,0
Gaia DR3 2073721918329986944,0,155597,0.221,13.59,3.94,Gaia DR3 2073721918329986688,5207287,235837,5.287,12.49,4.85,0.374,3.272,1,0,0,0
Gaia DR3 2073725423015982720,0,13632,0.632,10.44,3.79,Gaia DR3 2073725423023200256,5208749,18608,1.260,10.41,4.26,0.973,3.561,1,0,0,0
Gaia DR3 2073734420970191744,5297979,4041,0.932,8.75,3.09,Gaia DR3 2073734390915440000,5210507,10296,1.680,8.35,3.37,0.695,4.357,1,0,0,0
Gaia DR3 2073678625050172160,0,10722,0.287,16.40,4.54,Gaia DR3 2073678625058961280,5212670,26006,1.656,15.97,3.91,0.423,4.490,1,0,0,0
Gaia DR3 2073771632559965568,5212850,693,0.392,3.83,2.80,Gaia DR3 2073771636870537088,5212855,8173,1.341,31.98,4.36,0.116,10.262,0,0,0,0
Gaia DR3 2073587022005548032,5214955,8055,0.550,15.59,3.68,Gaia DR3 2073587022005548672,5214951,14457,1.296,15.67,3.70,0.782,7.971,1,0,0,0
Gaia DR3 2073587022005548416,5214941,2767,0.181,15.90,4.33,Gaia DR3 2073587022005548672,5214951,14457,1.296,15.67,3.70,0.616,6.270,1,0,0,0
Gaia DR3 2073587022005548544,0,15929,0.816,17.12,3.61,Gaia DR3 2073587022005548672,5214951,14457,1.296,15.67,3.70,0.842,2.492,1,0,0,0
Gaia DR3 2073584101416199168,5215228,1701,-0.186,17.75,4.38,Gaia DR3 2073584101416195456,5215209,8226,0.371,16.76,3.19,0.507,8.557,1,0,0,0
Gaia DR3 2073584135776032384,5215320,52761,0.342,14.15,4.98,Gaia DR3 2073584135787235712,5215305,72280,5.580,14.48,3.99,0.284,7.448,1,0,0,0
Gaia DR3 2073584926050615552,0,7852,0.286,14.98,3.59,Gaia DR3 2073584926061600512,5216146,7925,0.753,15.64,3.73,0.944,2.648,1,0,0,0
Gaia DR3 2073592996285514368,5217097,1780,0.275,16.08,3.79,Gaia DR3 2073593000600461312,5217106,16085,1.607,15.92,3.52,0.614,9.161,1,0,0,0
Gaia DR3 2073591660561944960,0,21614,0.240,12.45,3.89,Gaia DR3 2073591660570682368,5217512,24559,1.969,12.20,3.95,0.959,1.532,1,0,0,0
Gaia DR3 2073545721584107264,0,64682,0.390,17.81,3.80,Gaia DR3 2073546477512851200,5218098,43596,0.742,18.71,3.77,0.687,16.242,1,0,0,0
Gaia DR3 2073545721598611200,5218124,73164,0.425,18.65,4.19,Gaia DR3 2073546477512851200,5218098,43596,0.742,18.71,3.77,0.744,13.096,1,0,0,0
Gaia DR3 2073546473199425408,0,3425,0.303,18.40,3.98,Gaia DR3 2073546477512851200,5218098,43596,0.742,18.71,3.77,0.566,9.785,1,0,0,0
Gaia DR3 2073546477498324096,0,41080,0.092,19.16,3.89,Gaia DR3 2073546477512851200,5218098,43596,0.742,18.71,3.77,0.962,1.951,1,0,0,0
Gaia DR3 2073546477498343552,0,81860,0.143,18.84,4.07,Gaia DR3 2073546477512851200,5218098,43596,0.742,18.71,3.77,0.729,11.664,1,0,0,0
Gaia DR3 2073546477512854912,5218116,94020,0.157,18.70,4.07,Gaia DR3 2073546477512851200,5218098,43596,0.742,18.71,3.77,0.771,11.148,1,0,0,0
Gaia DR3 2073547881948484736,5219055,3224,0.394,15.14,3.42,Gaia DR3 2073547886262242688,5219046,19616,1.516,16.26,3.45,0.696,7.708,1,0,0,0
Gaia DR3 2073547916308459264,5219100,2063,0.076,6.19,4.01,Gaia DR3 2073547920622001920,5219084,15194,0.945,6.68,3.94,0.551,10.286,1,0,0,0
Gaia DR3 2073547920608027776,0,14501,,6.66,3.87,Gaia DR3 2073547920622001920,5219084,15194,0.945,6.68,3.94,0.837,1.034,1,0,0,0
Gaia DR3 2073548676539407488,5219088,7605,0.427,8.57,5.36,Gaia DR3 2073547920622001920,5219084,15194,0.945,6.68,3.94,0.343,8.711,0,0,0,0
Gaia DR3 2073536440160231552,5219868,43645,1.270,3.70,3.98,Gaia DR3 2073536444469039744,5219874,128267,3.513,6.10,3.15,0.604,6.765,0,0,0,0
Gaia DR3 2102057810429935488,0,11048,1.285,17.61,3.95,Gaia DR3 2102057810435877504,5264013,17217,2.935,17.83,3.60,0.520,3.340,1,0,0,0
Gaia DR3 2101322129777405696,5265401,442,1.376,16.77,3.47,Gaia DR3 2101322065359462016,5265409,9947,1.404,14.34,3.19,0.054,9.490,0,0,1,0
Gaia DR3 2101179060129384320,5270725,9810,3.347,8.96,3.60,Gaia DR3 2101179060129383296,5270719,16599,1.837,8.88,3.28,0.767,3.880,1,0,0,0
Gaia DR3 2101185416681048064,5270937,29399,0.540,15.61,4.24,Gaia DR3 2101185416681049856,5270944,58821,1.781,15.60,4.53,-0.126,6.120,1,0,0,0
Gaia DR3 2101185416681048704,0,34952,1.800,15.75,3.90,Gaia DR3 2101185416681049856,5270944,58821,1.781,15.60,4.53,-0.906,2.251,1,0,1,0
Gaia DR3 2101496303593238144,5272918,2779,0.621,33.94,4.87,Gaia DR3 2101496303593236736,5272914,5733,0.959,22.31,4.65,-0.047,8.543,0,0,0,0
Gaia DR3 2101496269233537792,0,70879,-0.300,19.37,4.16,Gaia DR3 2101496269233538560,5273087,129187,4.268,19.21,3.77,0.498,4.138,1,0,0,0
Gaia DR3 2101502144741650688,0,16457,0.233,17.53,5.08,Gaia DR3 2101496269233538560,5273087,129187,4.268,19.21,3.77,0.546,5.978,1,0,0,0
Gaia DR3 2053286429569718656,5280602,707,0.104,11.06,3.03,Gaia DR3 2053286429569716992,5280587,10650,0.934,8.04,3.71,-0.158,9.440,0,0,0,0
Gaia DR3 2077291448453772288,0,3057,,12.84,3.77,Gaia DR3 2077291448462640640,5281958,6497,0.686,10.81,3.66,0.301,3.609,0,0,0,1
Gaia DR3 2076509519596105600,5286387,389,0.035,19.52,5.01,Gaia DR3 2076509317741050624,5286386,12916,1.367,17.97,3.35,0.123,10.824,1,0,0,0
Gaia DR3 2076505911826024192,5286556,11795,0.927,6.14,3.71,Gaia DR3 2076505916126807040,5286550,24210,0.911,6.14,3.38,0.311,4.135,1,0,1,0
Gaia DR3 2076505916126808704,5286563,2491,0.363,7.22,3.52,Gaia DR3 2076505916126807040,5286550,24210,0.911,6.14,3.38,0.109,10.151,0,0,0,0
Gaia DR3 2076506568961937280,0,30361,0.125,8.60,3.77,Gaia DR3 2076506568961937536,5286780,28370,2.424,8.61,3.28,0.586,1.945,1,0,0,0
Gaia DR3 2076599301591707264,5286955,7023,4.094,15.46,3.69,Gaia DR3 2076599512052532864,5286949,13998,1.463,15.98,3.97,0.691,6.371,1,0,0,0
Gaia DR3 2076599301598700032,5286954,919,0.300,16.22,5.18,Gaia DR3 2076599512052532864,5286949,13998,1.463,15.98,3.97,-0.402,4.245,1,0,0,0
Gaia DR3 2076402390232145920,0,8902,0.499,6.17,4.44,Gaia DR3 2076402390238669696,5289138,17333,1.004,5.56,3.71,-0.139,4.341,0,0,0,1
Gaia DR3 2073728755911230592,0,7187,0.113,16.40,4.52,Gaia DR3 2073728751608946048,5295082,6286,2.686,18.02,5.61,0.297,1.374,1,0,0,0
Gaia DR3 2073728446673599232,5295297,3409,0.484,15.69,5.21,Gaia DR3 2073728446680309632,5295303,10949,1.956,15.85,3.50,0.260,5.191,1,0,0,0
Gaia DR3 2073729026486860800,5295427,694,0.235,15.06,3.73,Gaia DR3 2073728962076398848,5295439,13279,1.309,16.17,3.38,0.564,11.064,1,0,0,0
Gaia DR3 2073726007138966272,0,54007,0.459,14.84,5.60,Gaia DR3 2073726007138965888,5296446,109356,0.706,14.85,4.04,0.482,5.811,1,0,0,0
Gaia DR3 2073740811880449152,5298313,1206,1.181,18.53,4.03,Gaia DR3 2073740816186558976,5298316,15617,0.795,22.05,5.05,-0.041,9.118,0,0,0,1
Gaia DR3 2073693915132848512,0,5335,0.278,11.87,4.08,Gaia DR3 2073693915142353920,5299028,25454,0.062,11.55,4.17,0.726,7.466,1,0,0,0
Gaia DR3 2073692987429375616,5299051,103066,0.747,6.57,4.85,Gaia DR3 2073692983124947456,5299062,149776,2.577,6.65,4.68,0.180,5.819,1,0,0,0
Gaia DR3 2073772285395177600,5300899,7127,0.364,9.37,4.72,Gaia DR3 2073772358425191424,5300910,84551,2.067,7.50,3.53,0.302,9.340,0,0,0,0
Gaia DR3 2073772289705717504,5300919,76911,2.048,8.16,5.06,Gaia DR3 2073772358425191424,5300910,84551,2.067,7.50,3.53,-0.218,3.864,1,0,1,0
Gaia DR3 2073772354114654592,5300891,10478,0.058,9.28,3.94,Gaia DR3 2073772358425191424,5300910,84551,2.067,7.50,3.53,0.252,10.164,0,0,0,0
Gaia DR3 2073770021963112320,5301628,3728,0.431,7.45,3.39,Gaia DR3 2073770021963111040,5301635,50184,0.661,6.65,3.58,0.758,9.143,0,0,0,1
Gaia DR3 2073582142922667776,0,21307,0.239,11.04,4.23,Gaia DR3 2073582142922667904,5302032,22065,0.971,14.95,5.70,0.392,3.069,0,0,0,1
Gaia DR3 2073596436565613952,0,98653,0.172,5.84,5.27,Gaia DR3 2073596436574323328,5304634,97829,0.673,4.68,3.53,0.995,1.453,0,0,0,0
Gaia DR3 2073596436565614080,0,91757,0.003,4.93,3.90,Gaia DR3 2073596436574323328,5304634,97829,0.673,4.68,3.53,0.989,3.686,1,0,0,0
Gaia DR3 2073595130895988224,0,897,0.417,6.49,4.08,Gaia DR3 2073595195312122880,5305240,141048,3.746,4.72,5.05,0.188,16.071,0,0,0,0
Gaia DR3 2073595130904362368,5305262,2886,0.135,5.61,3.56,Gaia DR3 2073595195312122880,5305240,141048,3.746,4.72,5.05,0.393,13.807,0,0,0,0
Gaia DR3 2073595199623832704,5305229,10297,0.365,5.22,3.25,Gaia DR3 2073595195312122880,5305240,141048,3.746,4.72,5.05,0.302,10.911,0,0,0,1
Gaia DR3 2073550257084397696,5307316,489,0.253,9.04,3.49,Gaia DR3 2073550257084395904,5307319,20109,1.461,6.88,3.60,0.569,10.604,0,0,0,0
Gaia DR3 2075051434030491520,0,5589,0.007,6.09,5.05,Gaia DR3 2075051434050471680,5307537,6713,0.615,7.59,4.54,0.466,3.618,0,0,0,0
Gaia DR3 2075051532817919360,5307546,3396,0.117,3.98,3.95,Gaia DR3 2075051434050471680,5307537,6713,0.615,7.59,4.54,0.345,7.396,0,0,0,0
Gaia DR3 2075039850505214208,5307906,1545,0.716,14.72,5.47,Gaia DR3 2075039919226557568,5307885,152095,0.225,12.64,3.27,0.271,14.315,0,0,0,0
Gaia DR3 2075039919224693888,5307890,3876,0.211,11.99,4.35,Gaia DR3 2075039919226557568,5307885,152095,0.225,12.64,3.27,0.712,10.865,1,0,0,0
Gaia DR3 2075040370195904128,5308665,49182,0.700,39.84,5.89,Gaia DR3 2075040370214970368,5308659,82806,13.104,40.14,4.76,0.730,5.305,1,0,0,0
Gaia DR3 2075040370214970880,0,69384,0.404,39.45,5.61,Gaia DR3 2075040370214970368,5308659,82806,13.104,40.14,4.76,0.688,5.631,1,0,0,0
Gaia DR3 2075040370214971776,0,72981,0.133,39.77,5.19,Gaia DR3 2075040370214970368,5308659,82806,13.104,40.14,4.76,0.921,3.289,1,0,0,0
Gaia DR3 2075040262820488192,5308641,2728,0.271,13.10,5.28,Gaia DR3 2075040267135720960,5308666,46711,0.083,12.46,4.13,0.646,10.780,1,0,0,0
Gaia DR3 2075040262821316608,5308658,24255,0.102,11.15,4.69,Gaia DR3 2075040267135720960,5308666,46711,0.083,12.46,4.13,0.642,6.420,0,0,0,0
Gaia DR3 2075040267135723904,5308672,21621,0.182,10.95,3.95,Gaia DR3 2075040267135720960,5308666,46711,0.083,12.46,4.13,0.732,5.979,0,0,0,0
Gaia DR3 2103587158093608832,0,48204,2.506,24.95,5.60,Gaia DR3 2103587162389240064,5339891,75013,4.697,23.93,5.39,-0.008,3.934,1,0,0,0
Gaia DR3 2103611282924998016,0,11212,3.639,18.94,3.80,Gaia DR3 2103611282921357440,5341795,13050,3.832,19.98,5.08,0.228,1.175,1,0,0,0
Gaia DR3 2102073925153266688,0,15740,0.509,8.63,3.54,Gaia DR3 2102073925153266944,5350822,24230,2.488,8.15,2.72,0.879,2.619,1,0,0,0
Gaia DR3 2102063411068012032,5351406,6184,0.061,16.67,5.79,Gaia DR3 2102063411073411840,5351399,200693,8.117,16.37,4.52,0.145,9.042,1,0,0,0
Gaia DR3 2102066503443945856,0,6201,0.240,12.72,3.63,Gaia DR3 2102066503449734016,5352084,15588,0.858,10.96,3.58,0.331,4.712,0,0,0,0
Gaia DR3 2101315399566012928,0,17725,0.650,20.62,4.19,Gaia DR3 2101315399570163072,5352283,56007,2.606,18.57,3.56,0.325,4.924,0,0,0,0
Gaia DR3 2101279592425272960,0,32854,0.250,21.61,5.21,Gaia DR3 2101279596723222016,5354713,46994,2.274,20.86,4.47,0.835,4.056,1,0,0,0
Gaia DR3 2101279596724325760,0,39473,2.441,21.27,5.05,Gaia DR3 2101279596723222016,5354713,46994,2.274,20.86,4.47,0.594,1.995,1,0,0,0
Gaia DR3 2101174245466488832,5356874,1086,0.573,17.90,4.28,Gaia DR3 2101174249767770496,5356878,18387,0.814,5.66,4.05,0.079,9.423,0,0,0,0
Gaia DR3 2101511353158529152,5359437,2758,0.762,16.52,5.45,Gaia DR3 2101511387510642816,5359451,29433,,13.31,3.50,-0.309,9.080,0,0,0,0
Gaia DR3 2101512349591017984,5359742,3233,0.670,18.72,3.62,Gaia DR3 2101512315231278976,5359738,10090,0.986,24.34,4.39,-0.459,4.638,0,0,0,0
Gaia DR3 2077293372608028416,0,5259,1.121,17.25,3.53,Gaia DR3 2077293372608027648,5369438,7630,1.772,18.41,4.20,0.630,2.400,1,0,0,0
Gaia DR3 2076604734723408512,0,5624,0.156,10.00,3.95,Gaia DR3 2076604803452559104,5373962,31839,1.845,11.89,3.46,0.354,5.865,0,0,0,1
Gaia DR3 2076601195680057600,5374508,2435,0.940,17.66,3.82,Gaia DR3 2076601195680056320,5374501,8263,1.508,20.88,4.12,-0.140,8.589,0,0,0,0
Gaia DR3 2076600027448708736,5374806,4517,,14.65,5.02,Gaia DR3 2076600027448707968,5374809,30757,1.118,7.26,3.31,0.221,10.200,0,1,0,0
Gaia DR3 2076601500614563968,5374824,3485,0.190,10.29,3.91,Gaia DR3 2076600027448707968,5374809,30757,1.118,7.26,3.31,0.150,7.690,0,0,0,0
Gaia DR3 2076736710489506304,5381858,87544,2.576,16.21,4.55,Gaia DR3 2076736710489505920,5381849,282714,0.311,15.28,4.44,0.574,4.862,1,0,0,0
Gaia DR3 2073751502065333888,5384348,2548,0.919,28.21,5.44,Gaia DR3 2073751502065336448,5384366,6160,1.667,22.42,4.27,0.224,11.317,0,0,0,0
Gaia DR3 2073740060272519936,0,28978,0.387,20.70,3.56,Gaia DR3 2073740055966698368,5384713,35040,10.926,21.13,3.88,0.673,3.458,1,0,0,0
Gaia DR3 2073740060272520320,0,37529,11.019,20.33,3.21,Gaia DR3 2073740055966698368,5384713,35040,10.926,21.13,3.88,0.599,1.071,1,0,1,0
Gaia DR3 2073775175909186560,0,6829,0.072,11.96,4.45,Gaia DR3 2073775175927472128,5387853,11512,1.190,11.63,3.84,0.520,2.830,1,0,0,0
Gaia DR3 2073589663391937664,5389690,1767,0.174,15.00,5.12,Gaia DR3 2073589667705494272,5389693,11460,1.137,14.13,3.83,0.274,9.057,1,0,0,0
Gaia DR3 2073589667695732480,0,4512,-0.033,15.25,4.43,Gaia DR3 2073589667705494272,5389693,11460,1.137,14.13,3.83,0.359,6.347,1,0,0,0
Gaia DR3 2073602174642984704,5393091,1003,0.336,8.84,2.84,Gaia DR3 2073602174650871424,5393102,23930,1.576,7.90,3.82,0.357,10.252,0,0,0,0
Gaia DR3 2073554895635404288,5393371,1357,0.390,16.11,5.91,Gaia DR3 2073554895648977408,5393342,191472,0.240,15.89,4.50,0.139,12.779,1,0,0,0
Gaia DR3 2073554895648977024,5393330,15985,0.702,16.97,4.21,Gaia DR3 2073554895648977408,5393342,191472,0.240,15.89,4.50,0.320,11.929,1,0,0,0
Gaia DR3 2073554105378097792,0,2186,0.231,10.40,4.35,Gaia DR3 2073554032343108608,5393558,38919,1.159,10.23,3.74,0.954,12.454,1,0,0,0
Gaia DR3 2073555445407911168,5393592,2926,1.521,9.56,3.46,Gaia DR3 2073555445404869760,5393609,32082,1.537,8.81,3.60,0.513,9.221,1,0,1,0
Gaia DR3 2075043045967607808,5396789,10048,0.450,11.32,3.76,Gaia DR3 2075043050274268800,5396800,58195,2.460,13.05,3.42,0.741,8.746,0,0,0,1
Gaia DR3 2075043050254115328,5396793,4689,0.377,11.61,4.14,Gaia DR3 2075043050274268800,5396800,58195,2.460,13.05,3.42,0.765,10.777,0,0,0,1
Gaia DR3 2075043050254117760,0,36495,0.423,11.65,3.37,Gaia DR3 2075043050274268800,5396800,58195,2.460,13.05,3.42,0.815,4.866,0,0,0,1
Gaia DR3 2074294415984905984,5397183,4558,0.230,12.37,3.93,Gaia DR3 2074294489023810432,5397172,9475,1.819,12.92,4.91,0.468,6.790,1,0,0,0
Gaia DR3 2074294420293435008,0,5148,0.328,12.90,3.50,Gaia DR3 2074294489023810432,5397172,9475,1.819,12.92,4.91,0.723,7.842,1,0,0,0
Gaia DR3 2074293389500587136,0,7305,,9.24,3.55,Gaia DR3 2074293385192644992,5397422,19861,4.890,10.17,3.37,0.838,5.028,1,0,0,0
Gaia DR3 2103454877396850304,5429228,4423,2.820,13.40,3.92,Gaia DR3 2103454877396849280,5429227,21093,2.804,11.46,2.92,0.160,6.575,0,0,1,0
Gaia DR3 2101374841917305472,0,28804,0.240,16.44,3.69,Gaia DR3 2101374841917305600,5440599,31483,1.724,16.31,3.61,0.626,2.192,1,0,0,0
Gaia DR3 2101374944990224384,0,10994,0.322,16.71,5.18,Gaia DR3 2101374841917305600,5440599,31483,1.724,16.31,3.61,0.072,6.526,1,0,0,0
Gaia DR3 2101197442589964160,5443613,632,0.609,15.55,3.99,Gaia DR3 2101197442590192384,5443604,13933,2.148,12.56,4.30,0.018,8.798,0,0,0,0
Gaia DR3 2101562854104082688,5445057,707,0.325,28.83,5.67,Gaia DR3 2101562858406900736,5445048,13864,2.136,31.50,4.07,-0.103,12.694,1,0,0,0
Gaia DR3 2101503141181299072,0,608,0.217,17.51,4.72,Gaia DR3 2101503136880464128,5446681,4674,0.850,15.58,3.71,-0.181,1.580,0,0,0,0
Gaia DR3 2101503141183318400,0,1603,0.764,17.02,4.15,Gaia DR3 2101503136880464128,5446681,4674,0.850,15.58,3.71,-0.632,2.319,1,0,0,0
Gaia DR3 2053523988495986048,5449639,838,-0.074,26.68,5.01,Gaia DR3 2053523992798581632,5449646,44486,0.600,3.98,5.45,-0.108,6.628,0,0,0,0
Gaia DR3 2077305707745905024,0,99138,0.855,23.18,4.66,Gaia DR3 2077305772174484480,5455407,162932,0.985,23.08,4.50,0.775,4.198,1,0,0,0
Gaia DR3 2076569309846504448,0,6665,0.718,5.44,3.71,Gaia DR3 2076569309845234688,5457337,15058,1.039,4.32,4.20,0.235,3.120,0,0,0,0
Gaia DR3 2076571745082478976,5457375,576,0.071,18.43,4.08,Gaia DR3 2076571749386695936,5457374,12927,1.567,17.56,4.00,0.333,8.376,1,0,0,0
Gaia DR3 2076559551679845760,5459288,6614,2.928,31.54,5.75,Gaia DR3 2076653388123843456,5459300,56503,1.766,9.72,3.36,0.401,23.093,0,0,0,0
Gaia DR3 2076652318670905344,5459522,1893,0.310,6.79,3.42,Gaia DR3 2076652318668024832,5459534,165790,3.064,6.70,4.60,0.372,14.552,1,0,0,0
Gaia DR3 2076652426044480128,0,50226,0.015,8.69,5.66,Gaia DR3 2076652318668024832,5459534,165790,3.064,6.70,4.60,0.049,5.872,0,0,0,0
Gaia DR3 2076652048094584960,0,19973,0.433,19.09,4.30,Gaia DR3 2076652048094585088,5459612,23805,1.278,21.57,5.04,0.069,1.982,0,0,0,1
Gaia DR3 2076597209950347136,5461851,1873,0.188,9.77,4.47,Gaia DR3 2076597209950345856,5461840,11986,1.208,11.44,3.74,0.314,6.395,0,0,0,1
Gaia DR3 2076428606719469440,5462903,4330,0.004,8.64,4.85,Gaia DR3 2076428606719468416,5462901,5074,1.748,9.49,5.98,-0.004,3.489,1,0,0,0
Gaia DR3 2076745021239497216,5466254,407,0.147,11.06,3.20,Gaia DR3 2076745025546105984,5466243,7809,1.826,8.88,3.54,-0.220,7.276,0,0,0,1
Gaia DR3 2076745025546105088,5466220,654,0.536,14.40,3.32,Gaia DR3 2076745025546105984,5466243,7809,1.826,8.88,3.54,0.032,11.353,0,0,0,0
Gaia DR3 2076747048464400896,5466399,2177,0.183,9.71,3.57,Gaia DR3 2076746949691701504,5466397,87600,3.897,8.80,3.36,0.413,10.166,0,0,0,1
Gaia DR3 2073756003191074176,5469732,31211,-0.056,3.11,4.17,Gaia DR3 2073756003191072128,5469721,86794,1.563,4.31,3.90,0.212,5.808,0,0,0,0
Gaia DR3 2073746309439199488,5470623,952,0.368,9.67,3.21,Gaia DR3 2073746313744946432,5470620,6800,0.676,9.87,3.27,0.735,5.981,1,0,0,0
Gaia DR3 2073747688134675200,5471475,4291,0.158,17.87,3.42,Gaia DR3 2073747688134673408,5471468,12372,2.740,17.09,2.75,0.628,5.699,1,0,0,0
Gaia DR3 2073790667862112768,5472308,8760,2.686,14.46,5.49,Gaia DR3 2073790740885188992,5472305,25891,1.338,11.88,3.69,-0.242,4.894,0,0,0,0
Gaia DR3 2073790740885188224,0,12797,0.504,12.88,5.89,Gaia DR3 2073790740885188992,5472305,25891,1.338,11.88,3.69,0.535,4.698,1,0,0,0
Gaia DR3 2073789843223928960,5472422,3384,0.550,25.02,5.60,Gaia DR3 2073789847531990784,5472428,7485,1.123,15.49,3.53,-0.061,9.510,0,0,0,0
Gaia DR3 2073793691514740864,5473436,1415,0.199,18.91,3.65,Gaia DR3 2073793695822953216,5473443,8819,0.301,19.18,3.70,0.726,6.875,1,0,0,0
Gaia DR3 2073793695808657536,0,7330,0.176,19.64,3.87,Gaia DR3 2073793695822953216,5473443,8819,0.301,19.18,3.70,0.781,2.198,1,0,0,0
Gaia DR3 2073793695822951936,5473444,3449,0.393,19.56,3.99,Gaia DR3 2073793695822953216,5473443,8819,0.301,19.18,3.70,0.493,4.824,1,0,0,0
Gaia DR3 2073780845280897536,5474104,43582,1.072,7.43,4.70,Gaia DR3 2073780845280899456,5474120,73681,1.549,6.86,4.55,0.037,5.565,1,0,0,0
Gaia DR3 2073590904656101888,5389574,5953,0.281,6.84,4.71,Gaia DR3 2073590939015842048,5475187,17320,0.353,7.04,3.23,0.688,8.891,1,0,0,0
Gaia DR3 2073614441077529984,5475341,15681,1.419,11.48,3.83,Gaia DR3 2073614441077528576,5475346,157981,2.211,9.68,4.49,-0.117,9.141,0,0,0,0
Gaia DR3 2073614441077530496,0,121078,0.144,10.35,4.09,Gaia DR3 2073614441077528576,5475346,157981,2.211,9.68,4.49,0.384,4.125,1,0,0,0
Gaia DR3 2073613474691151488,5475643,2535,-0.072,10.36,3.51,Gaia DR3 2073613479004878848,5475641,25179,2.510,9.14,3.25,0.745,8.498,0,0,0,0
Gaia DR3 2073612237742208512,5476285,1512,0.400,13.74,5.16,Gaia DR3 2073612242054410368,5476288,6635,1.607,24.11,5.75,0.155,5.528,0,0,0,0
Gaia DR3 2073612791810284544,5476474,24427,7.396,23.66,5.40,Gaia DR3 2073612787496747136,5476478,65150,0.083,22.93,5.25,0.857,8.418,1,0,0,0
Gaia DR3 2073611275667906688,5476559,2562,0.335,20.99,5.56,Gaia DR3 2073611241309930496,5476544,145635,1.001,20.56,3.90,0.463,13.065,1,0,0,0
Gaia DR3 2073606572697909120,5478072,29193,0.480,40.21,5.06,Gaia DR3 2073606469618690816,5478055,28326,0.566,39.86,4.95,-0.203,5.362,1,0,0,0
Gaia DR3 2073603926999283584,0,41567,0.229,47.32,4.63,Gaia DR3 2073603926997551360,5478410,41876,0.547,47.53,4.77,0.497,3.993,1,0,0,0
Gaia DR3 2075057034688575616,0,109090,0.642,8.84,4.51,Gaia DR3 2075057030376258816,5479106,112115,,7.82,4.15,0.926,1.778,0,0,0,0
Gaia DR3 2075054629487040512,0,9839,-0.033,13.46,4.69,Gaia DR3 2075054526427111680,5480080,12843,1.690,13.46,4.55,0.673,2.958,1,0,0,0
Gaia DR3 2075054629487043456,0,10209,0.173,13.15,4.73,Gaia DR3 2075054526427111680,5480080,12843,1.690,13.46,4.55,0.699,3.771,1,0,0,0
Gaia DR3 2075060466348895104,5481011,16153,0.134,9.15,3.56,Gaia DR3 2075060470662135552,5481024,106519,1.180,10.42,3.92,0.051,8.749,0,0,0,1
Gaia DR3 2075060470645782528,0,8868,0.270,9.61,3.04,Gaia DR3 2075060470662135552,5481024,106519,1.180,10.42,3.92,0.066,11.070,1,0,0,0
Gaia DR3 2075046413214073216,5482301,17937,0.084,8.60,3.79,Gaia DR3 2075046623691921408,5482295,50658,2.398,9.42,3.47,0.445,7.618,1,0,0,0
Gaia DR3 2075046417529532288,5482291,9995,0.408,10.31,3.77,Gaia DR3 2075046623691921408,5482295,50658,2.398,9.42,3.47,0.480,9.438,1,0,0,0
Gaia DR3 2075046417533491328,0,50960,0.295,9.21,3.36,Gaia DR3 2075046623691921408,5482295,50658,2.398,9.42,3.47,0.992,1.537,1,0,0,0
Gaia DR3 2075045455456689792,0,103429,1.300,14.26,4.66,Gaia DR3 2075045455439318912,5482330,105390,1.310,14.55,4.78,0.977,1.257,1,0,1,0
Gaia DR3 2075069812195912448,5482407,1103,0.849,8.26,3.49,Gaia DR3 2075069816511660800,5482420,19968,1.262,7.95,3.30,-0.269,7.570,1,0,0,0
Gaia DR3 2102127423260385664,0,13973,0.216,11.59,4.19,Gaia DR3 2102127423265938944,5521686,70946,0.089,13.46,3.97,0.564,6.287,0,0,0,0
Gaia DR3 2102128110460748800,5521976,3488,0.806,20.64,4.52,Gaia DR3 2102128106162544896,5521966,89612,2.476,14.33,4.33,0.135,9.751,0,0,0,0
Gaia DR3 2101427377950930944,0,67631,1.213,13.52,4.85,Gaia DR3 2101427377957258880,5525172,251669,0.202,12.43,3.71,0.268,4.984,1,0,0,0
Gaia DR3 2101379377403085568,5526649,9479,0.277,16.21,3.79,Gaia DR3 2101379377403083904,5526650,76653,0.095,18.66,4.33,0.534,7.019,0,0,0,0
Gaia DR3 2101206960234259200,0,1297,0.291,16.22,3.99,Gaia DR3 2101206960237555456,5529047,10704,3.263,17.20,3.04,0.322,5.057,1,0,0,0
Gaia DR3 2053572852341077120,0,4693,0.272,29.76,4.10,Gaia DR3 2053572852347205504,5534656,11720,3.343,30.19,3.62,0.549,3.758,1,0,0,0
Gaia DR3 2053573638319848064,5534802,602,0.169,4.95,5.46,Gaia DR3 2053573603958310400,5534792,6972,0.540,3.40,3.16,0.036,9.131,0,0,0,0
Gaia DR3 2053529108101273728,5535725,1726,2.500,17.09,4.36,Gaia DR3 2053529112399835008,5535735,17472,1.308,15.75,3.79,0.470,7.156,1,0,0,0
Gaia DR3 2053537702334609664,5537069,407,0.450,9.70,2.77,Gaia DR3 2053537702334607744,5537064,8231,2.642,25.35,4.35,0.018,10.603,0,0,0,0
Gaia DR3 2076794400486617344,0,3978,0.369,18.97,3.61,Gaia DR3 2076794400491481216,5550563,13529,1.565,19.16,3.30,0.876,5.205,1,0,0,0
Gaia DR3 2076753576815102208,5551837,848,0.328,9.26,3.17,Gaia DR3 2076753581121047808,5551827,10648,0.994,9.53,3.32,-0.070,6.650,1,0,0,0
Gaia DR3 2076753581110646144,5551810,1740,0.313,50.67,5.80,Gaia DR3 2076753581121047808,5551827,10648,0.994,9.53,3.32,0.052,8.259,0,0,0,0
Gaia DR3 2076749423592738816,5552497,5959,0.279,19.70,4.60,Gaia DR3 2076749629751168384,5552488,6882,1.305,19.63,3.70,0.186,4.151,1,0,0,0
Gaia DR3 2076752069282412160,0,5809,0.105,8.21,2.93,Gaia DR3 2076751313378374528,5552552,25692,1.823,7.63,4.71,0.528,12.283,1,0,0,0
Gaia DR3 2076762308485304320,5553450,4113,0.044,16.17,3.92,Gaia DR3 2076762308494946816,5553445,15562,1.221,15.20,3.88,0.789,5.540,1,0,0,0
Gaia DR3 2076758765135235840,5553824,710,0.068,7.85,4.74,Gaia DR3 2076758769444475264,5553834,10226,0.994,3.97,4.69,0.243,7.895,0,1,0,0
Gaia DR3 2073748577182143104,5556251,565,0.198,17.15,4.73,Gaia DR3 2073748581487918848,5556265,30637,2.088,16.12,3.85,0.372,9.635,1,0,0,0
Gaia DR3 2073749028164433152,5556451,3555,0.856,13.33,3.70,Gaia DR3 2073749028164438912,5556463,60471,1.579,8.38,2.86,-0.276,10.399,0,0,0,0
Gaia DR3 2073748444048874112,5556490,11272,0.780,13.46,3.63,Gaia DR3 2073748444048876032,5556507,100018,0.151,13.02,3.80,-0.583,8.091,1,0,0,0
Gaia DR3 2073841726428297216,5556984,2475,0.520,19.04,3.83,Gaia DR3 2073747894293140736,5556976,10486,1.247,18.51,3.20,0.464,5.955,1,0,0,0
Gaia DR3 2073841868168926976,0,10581,0.110,9.34,3.37,Gaia DR3 2073841868177864704,5557145,17673,1.220,9.66,3.33,0.917,3.913,1,0,0,0
Gaia DR3 2073842074338601216,5557140,6024,0.429,10.58,3.57,Gaia DR3 2073842074336311680,5557151,63008,2.828,11.00,3.09,0.664,9.034,1,0,0,0
Gaia DR3 2073841829508641920,5557274,2868,0.410,12.79,5.21,Gaia DR3 2073841833818152576,5557251,67498,1.149,6.59,4.87,-0.199,22.016,0,1,0,0
Gaia DR3 2073782254016336128,0,51032,0.231,7.92,3.48,Gaia DR3 2073782254030191488,5559592,61071,0.180,7.74,3.61,0.776,3.433,1,0,0,0
Gaia DR3 2073803866306216832,5560850,7722,0.942,12.17,5.76,Gaia DR3 2073803866306218112,5560853,15474,1.613,8.58,3.13,-0.393,5.857,0,0,0,0
Gaia DR3 2073618388135431168,5562720,7700,0.100,11.73,5.05,Gaia DR3 2073618392447823744,5562735,54864,1.851,12.30,3.55,0.173,8.134,1,0,0,0
Gaia DR3 2073618216337620224,5562775,2539,1.925,14.34,4.54,Gaia DR3 2073618220649116160,5562784,20180,1.212,14.62,3.58,0.380,6.403,1,0,0,0
Gaia DR3 2073619972995870720,5563033,3042,0.608,13.57,4.48,Gaia DR3 2073619968682397696,5563041,6505,0.906,19.88,3.54,-0.012,7.997,0,0,0,0
Gaia DR3 2075105344470403072,0,6651,0.312,20.33,4.09,Gaia DR3 2075105344482414592,5564047,7641,1.392,21.68,4.32,0.463,1.916,1,0,0,0
Gaia DR3 2075059405494237824,0,177437,-0.163,30.19,5.71,Gaia DR3 2075059405510035584,5565380,229541,0.246,29.97,5.69,0.994,2.925,1,0,0,0
Gaia DR3 2075059405510043648,5565407,3284,0.328,30.63,5.81,Gaia DR3 2075059405510035584,5565380,229541,0.246,29.97,5.69,0.682,11.998,1,0,0,0
Gaia DR3 2075059469916756736,5565369,2241,0.076,32.50,5.78,Gaia DR3 2075059405510035584,5565380,229541,0.246,29.97,5.69,0.784,16.324,1,0,0,0
Gaia DR3 2075058782722105856,5565606,10004,1.640,19.29,4.61,Gaia DR3 2075064662550082816,5565602,241089,0.126,29.27,5.94,-0.131,20.737,0,0,0,0
Gaia DR3 2075061737659580800,5566522,1420,0.130,22.61,5.08,Gaia DR3 2075061741972526208,5566503,8762,1.001,22.37,5.59,0.429,10.681,1,0,0,0
Gaia DR3 2075062527933667584,0,18318,0.080,23.69,5.21,Gaia DR3 2075062527934388352,5566778,120105,0.142,22.67,5.19,0.638,12.495,1,0,0,0
Gaia DR3 2075062532246584064,5566766,6896,0.131,22.41,5.02,Gaia DR3 2075062527934388352,5566778,120105,0.142,22.67,5.19,0.958,11.373,1,0,0,0
Gaia DR3 2075062532246784256,5566786,26287,0.324,24.68,5.41,Gaia DR3 2075062527934388352,5566778,120105,0.142,22.67,5.19,0.622,8.157,1,0,0,0
Gaia DR3 2075062562293406080,5566804,9383,0.475,24.36,5.16,Gaia DR3 2075062527934388352,5566778,120105,0.142,22.67,5.19,0.570,12.231,1,0,0,0
Gaia DR3 2075062566606335744,5566839,7186,1.354,17.28,5.53,Gaia DR3 2075062527934388352,5566778,120105,0.142,22.67,5.19,-0.015,28.215,0,0,0,0
Gaia DR3 2104360153420335872,5596695,22281,1.635,19.06,4.71,Gaia DR3 2104360153422929920,5596701,95696,0.117,18.82,4.16,0.709,7.107,1,0,0,0
Gaia DR3 2103635227367592448,0,3076,0.333,19.97,4.16,Gaia DR3 2103635231662704384,5598971,9430,1.340,17.89,3.72,0.482,4.415,0,0,0,0
Gaia DR3 2103645539584350720,0,60503,0.369,7.58,3.51,Gaia DR3 2103645539584350848,5599911,61287,7.248,7.82,2.96,0.763,2.180,1,0,0,0
Gaia DR3 2100826563566930176,0,11440,0.186,8.28,5.46,Gaia DR3 2100826627992475776,5606495,164944,3.094,5.50,3.61,0.672,7.656,0,0,0,0
Gaia DR3 2102087291091617024,0,4005,0.136,20.43,4.48,Gaia DR3 2102087286794322048,5608469,6480,0.500,19.88,3.95,0.347,2.910,1,0,0,0
Gaia DR3 2102095468704727808,0,10631,2.205,16.76,3.54,Gaia DR3 2102095468709521152,5609774,9972,2.133,15.31,3.46,0.578,1.615,1,0,1,0
Gaia DR3 2101439678743598464,5611372,3807,0.244,9.51,3.81,Gaia DR3 2101439678743600000,5611371,221072,6.319,7.15,3.66,0.404,12.609,0,0,0,1
Gaia DR3 2101431054450784384,5612520,3090,0.755,23.32,4.53,Gaia DR3 2101431020091045760,5612508,16429,1.526,19.19,4.45,0.060,11.267,0,0,0,0
Gaia DR3 2101384909315670528,0,99595,0.330,17.79,3.62,Gaia DR3 2101384806241867136,5613033,73590,2.600,17.70,3.69,0.613,2.186,1,0,0,0
Gaia DR3 2101384909321087232,5613039,12972,2.618,16.90,3.24,Gaia DR3 2101384806241867136,5613033,73590,2.600,17.70,3.69,0.098,13.726,1,0,1,0
Gaia DR3 2101566633677712768,5616909,1281,0.148,23.44,5.40,Gaia DR3 2101566637978267008,5616896,441201,0.278,22.01,4.38,0.858,14.290,1,0,0,0
Gaia DR3 2101566633678826368,0,17322,-0.128,21.91,4.98,Gaia DR3 2101566637978267008,5616896,441201,0.278,22.01,4.38,0.959,10.138,1,0,0,0
Gaia DR3 2101566637972804736,5616892,4150,1.295,21.19,4.98,Gaia DR3 2101566637978267008,5616896,441201,0.278,22.01,4.38,,11.904,1,0,0,0
Gaia DR3 2101565465445473664,5617114,801,2.172,26.60,5.25,Gaia DR3 2101565469747160448,5617102,53295,0.646,7.14,4.11,0.014,9.592,0,0,0,0
Gaia DR3 2053530761667322240,5622276,23531,1.461,20.14,5.70,Gaia DR3 2053530864746538752,5622300,59859,1.371,6.96,5.22,0.360,12.992,0,0,0,0
Gaia DR3 2077323948476326784,5628532,6640,0.984,15.47,3.55,Gaia DR3 2077323952775811840,5628536,9178,0.874,16.73,4.07,0.284,4.378,1,0,0,0
Gaia DR3 2076658026681878912,0,17289,0.292,16.52,4.28,Gaia DR3 2076658026688555136,5630323,33508,2.143,15.66,3.53,0.136,5.383,1,0,0,0
Gaia DR3 2076658026690624896,0,29382,-0.114,15.74,3.82,Gaia DR3 2076658026688555136,5630323,33508,2.143,15.66,3.53,0.538,3.491,1,0,0,0
Gaia DR3 2076658782602868736,5630963,1854,0.347,24.28,4.18,Gaia DR3 2076658748243129472,5630953,16776,2.285,25.24,4.49,0.813,6.156,1,0,0,0
Gaia DR3 2076656068183569792,5631260,5074,0.627,26.63,5.47,Gaia DR3 2076656102543309184,5631269,72344,0.096,24.24,5.24,0.859,8.395,1,0,0,0
Gaia DR3 2076634421539205760,0,16615,0.554,14.51,3.47,Gaia DR3 2076634490267043712,5632939,34024,1.290,15.25,3.48,0.628,4.521,1,0,0,0
Gaia DR3 2076622842307512320,0,29968,3.027,19.28,3.44,Gaia DR3 2076622842315770880,5633167,29717,3.094,18.66,3.48,0.800,1.635,1,0,1,0
Gaia DR3 2076795770573942912,5637285,620,-0.245,6.99,4.64,Gaia DR3 2076795770572392704,5637313,71043,1.878,6.23,3.76,0.229,12.680,0,0,0,0
Gaia DR3 2076795804940924544,5637326,3578,0.319,5.45,2.97,Gaia DR3 2076795770572392704,5637313,71043,1.878,6.23,3.76,,9.237,0,0,0,1
Gaia DR3 2076801886607603968,5637482,4407,0.557,13.62,4.94,Gaia DR3 2076801890914664576,5637468,9357,0.926,10.35,3.50,-0.394,5.179,0,0,0,0
Gaia DR3 2076753855988708480,0,2984,-0.123,29.38,5.72,Gaia DR3 2076753855998992640,5638257,9027,1.149,23.46,4.37,0.193,4.725,0,0,0,0
Gaia DR3 2076775395252347904,5639338,1319,0.291,10.73,4.40,Gaia DR3 2076775399555459200,5639370,275780,6.954,5.17,3.91,0.539,16.961,0,1,0,0
Gaia DR3 2076775399546400896,5639364,13272,0.353,5.67,3.42,Gaia DR3 2076775399555459200,5639370,275780,6.954,5.17,3.91,0.321,8.656,1,0,0,0
Gaia DR3 2076775399557891200,5639356,25520,0.382,6.23,3.56,Gaia DR3 2076775399555459200,5639370,275780,6.954,5.17,3.91,0.799,8.590,0,0,0,1
Gaia DR3 2073764902359867392,0,59776,2.902,14.13,4.19,Gaia DR3 2073764902363534720,5641801,106277,3.089,13.78,4.04,0.243,4.313,1,0,0,0
Gaia DR3 2073840489478136064,5644122,18569,0.378,11.79,4.09,Gaia DR3 2073840493788576384,5644113,68604,1.297,14.29,4.39,-0.119,6.858,0,0,0,0
Gaia DR3 2073840493788580608,5644133,44090,4.015,10.52,3.41,Gaia DR3 2073840493788576384,5644113,68604,1.297,14.29,4.39,0.280,11.938,0,0,0,0
Gaia DR3 2073799017275120640,5644678,5908,0.322,9.36,4.26,Gaia DR3 2073799021582706176,5644684,81679,0.150,10.55,3.55,0.529,8.675,0,0,0,0
Gaia DR3 2073799395232242816,5644694,4063,-0.109,11.58,4.63,Gaia DR3 2073799021582706176,5644684,81679,0.150,10.55,3.55,0.583,10.060,1,0,0,0
Gaia DR3 2073807955114991872,5646005,21436,0.294,18.57,4.05,Gaia DR3 2073819706145513984,5646001,39153,3.684,17.84,3.35,0.412,4.666,1,0,0,0
Gaia DR3 2073808814096713984,0,10056,1.461,15.49,3.82,Gaia DR3 2073808814108610176,5646890,7042,1.468,15.59,4.01,0.688,1.646,1,0,1,0
Gaia DR3 2073809359556736256,5647093,2471,0.219,7.06,4.76,Gaia DR3 2073806408926985984,5647107,99392,1.874,5.05,4.79,0.261,14.107,0,0,0,0
Gaia DR3 2073622756128424960,0,39576,1.023,7.88,2.75,Gaia DR3 2073622756134610176,5648400,47930,2.948,9.67,3.90,0.339,4.987,0,0,0,0
Gaia DR3 2073622756128425088,0,28689,0.276,8.43,2.73,Gaia DR3 2073622756134610176,5648400,47930,2.948,9.67,3.90,0.253,5.852,0,0,0,0
Gaia DR3 2073622756134607360,5648392,31408,0.904,7.67,2.51,Gaia DR3 2073622756134610176,5648400,47930,2.948,9.67,3.90,0.222,5.565,0,0,0,0
Gaia DR3 2073624439755939200,0,2257,-0.023,21.25,5.56,Gaia DR3 2073624439761862400,5648509,6121,2.647,17.00,3.10,0.340,6.822,0,0,0,0
Gaia DR3 2073624439763213312,5648523,3443,0.297,18.10,4.29,Gaia DR3 2073624439761862400,5648509,6121,2.647,17.00,3.10,0.225,7.180,1,0,0,0
Gaia DR3 2073620552799367808,5649252,2413,0.094,6.44,3.62,Gaia DR3 2073620557111543168,5649271,21829,1.104,5.46,4.77,0.498,10.213,0,0,0,0
Gaia DR3 2075121837156825216,5649307,23688,0.754,9.59,2.95,Gaia DR3 2075121837156822912,5649301,40148,1.278,13.60,4.39,0.515,6.518,0,0,0,1
Gaia DR3 2075109841296393472,5649749,9510,0.277,20.22,3.35,Gaia DR3 2075110223565331840,5649757,19801,2.802,20.07,3.12,0.650,5.235,1,0,0,0
Gaia DR3 2075110769009654656,5650220,4902,0.104,9.76,3.92,Gaia DR3 2075110842040729984,5650200,22678,1.405,11.05,3.81,0.275,7.011,0,0,0,0
Gaia DR3 2075110842029447936,5650204,6585,-0.054,8.97,3.12,Gaia DR3 2075110842040729984,5650200,22678,1.405,11.05,3.81,0.148,5.696,0,0,0,1
Gaia DR3 2075113247212723456,0,7220,0.016,27.22,4.44,Gaia DR3 2075113247212725504,5651496,9402,1.916,25.21,5.74,0.409,1.784,1,0,0,0
Gaia DR3 2075113247222731904,0,7512,0.901,26.89,4.09,Gaia DR3 2075113247212725504,5651496,9402,1.916,25.21,5.74,0.229,1.286,1,0,0,0
Gaia DR3 2075063528661228032,5652419,3327,0.332,10.23,2.85,Gaia DR3 2075063528678971776,5652411,11084,2.127,8.94,3.57,0.232,10.733,0,0,0,1
Gaia DR3 2075063528678972288,5652418,8687,0.477,9.71,3.57,Gaia DR3 2075063528678971776,5652411,11084,2.127,8.94,3.57,0.702,3.143,1,0,0,0
Gaia DR3 2075067067732260608,5652429,160424,0.290,11.89,4.08,Gaia DR3 2075067067732096000,5652439,272393,3.829,10.55,4.01,0.249,5.244,0,0,0,0
Gaia DR3 2075074592499117312,0,68870,0.120,19.31,3.99,Gaia DR3 2075074592515298432,5653243,418002,1.855,18.47,3.75,0.868,6.497,1,0,0,0
Gaia DR3 2075075206675188736,5653632,2527,0.864,9.50,2.79,Gaia DR3 2075075210990716672,5653629,9136,1.329,10.08,3.39,0.544,6.719,1,0,0,0
Gaia DR3 2104342045840476672,5682525,4310,0.248,10.15,4.49,Gaia DR3 2104342045840475776,5682521,16630,0.923,7.27,3.32,0.070,5.564,0,0,0,0
Gaia DR3 2104364791987316480,0,5794,0.327,21.37,4.72,Gaia DR3 2104364791987315840,5682841,6664,1.876,21.30,4.26,0.505,2.617,1,0,0,0
Gaia DR3 2100878137538669312,0,11160,1.857,25.01,4.23,Gaia DR3 2100878133237428992,5690106,11737,1.703,25.20,5.19,0.144,1.200,1,0,0,0
Gaia DR3 2102144981088668032,0,6691,0.313,17.93,3.40,Gaia DR3 2102144981092770304,5693438,7972,0.913,18.08,3.41,0.780,2.260,1,0,0,0
Gaia DR3 2102133333137440256,0,108347,0.478,36.07,5.65,Gaia DR3 2102133333141479552,5693773,180159,1.011,35.70,5.52,0.318,3.750,1,0,0,0
Gaia DR3 2102100450867185536,0,107831,0.726,25.34,5.43,Gaia DR3 2102100450871697792,5696108,99524,0.105,25.34,5.39,0.968,3.358,1,0,0,0
Gaia DR3 2102100450867185664,0,115583,0.589,25.51,5.55,Gaia DR3 2102100450871697792,5696108,99524,0.105,25.34,5.39,0.969,3.383,1,0,0,0
Gaia DR3 2102100760109351808,5696173,23464,1.460,16.87,3.82,Gaia DR3 2102100760109352832,5696179,103974,0.126,9.86,3.82,-0.109,4.886,0,1,0,0
Gaia DR3 2102100072914601216,5696300,12969,,19.95,5.67,Gaia DR3 2102100072914603136,5696303,29162,0.981,11.91,4.53,-0.045,12.178,0,1,0,0
Gaia DR3 2101349896747930368,5696776,2339,1.044,25.74,4.61,Gaia DR3 2101349896747933312,5696777,20026,2.331,27.81,5.79,0.282,11.508,1,0,0,0
Gaia DR3 2101350240342560128,0,5968,0.291,14.38,3.67,Gaia DR3 2101350240345331456,5696797,6081,1.339,13.79,3.75,0.165,1.301,1,0,0,0
Gaia DR3 2101433047309219840,5698597,1258,0.126,11.69,3.98,Gaia DR3 2101433047314568960,5698607,15954,2.724,14.10,3.25,0.241,8.473,0,0,0,1
Gaia DR3 2101433047314566528,5698590,4410,1.089,16.14,3.78,Gaia DR3 2101433047314568960,5698607,15954,2.724,14.10,3.25,-0.074,10.718,0,0,0,0
Gaia DR3 2101433047314569856,0,9993,0.134,13.77,3.69,Gaia DR3 2101433047314568960,5698607,15954,2.724,14.10,3.25,0.377,2.897,1,0,0,0
Gaia DR3 2101385149839352832,5699087,1355,0.658,17.62,3.85,Gaia DR3 2101385145540525696,5699086,12308,,13.34,4.42,-0.081,10.536,0,0,0,0
Gaia DR3 2101209227980395008,0,38805,1.818,11.01,3.62,Gaia DR3 2101209223678050816,5701405,91657,1.828,7.69,2.87,-0.454,3.329,0,0,1,0
Gaia DR3 2101584539403601920,5701438,2066,-1.161,12.25,4.78,Gaia DR3 2101584539401803392,5701440,41020,1.589,11.51,3.82,0.559,6.534,1,0,0,0
Gaia DR3 2101580897269597312,0,255,-0.004,9.30,3.34,Gaia DR3 2101580897269597824,5701925,12421,1.313,9.12,3.48,-0.406,5.448,1,0,0,0
Gaia DR3 2053555569398563328,0,90371,0.621,17.60,4.33,Gaia DR3 2053555565096596736,5708328,243496,0.176,15.35,3.99,0.646,5.438,0,0,0,0
Gaia DR3 2053555569398565120,5708334,9851,0.438,16.17,4.57,Gaia DR3 2053555565096596736,5708328,243496,0.176,15.35,3.99,0.313,9.321,1,0,0,0
Gaia DR3 2053548044609502976,0,7563,0.225,21.67,5.45,Gaia DR3 2053548044615992576,5709521,22831,0.828,16.01,3.44,0.501,4.843,0,0,0,0
Gaia DR3 2076580712976471040,5714919,3999,1.088,7.31,3.13,Gaia DR3 2076580712973639680,5714912,7985,0.788,7.15,3.25,0.463,3.971,1,0,0,0
Gaia DR3 2076671319606501248,5715588,1079,0.835,27.86,4.37,Gaia DR3 2076671358267276416,5715597,6513,0.513,10.35,5.21,-0.076,5.428,0,0,0,0
Gaia DR3 2076671667499006080,5715627,16572,0.530,6.48,3.40,Gaia DR3 2076671667504932992,5715630,108475,3.552,6.93,3.19,0.585,7.197,1,0,0,0
Gaia DR3 2076671667504932736,5715623,46141,0.622,7.36,3.16,Gaia DR3 2076671667504932992,5715630,108475,3.552,6.93,3.19,0.306,5.473,1,0,0,0
Gaia DR3 2076636517483582464,5718322,18443,-0.105,21.26,4.30,Gaia DR3 2076636513185048704,5718327,202936,0.152,22.16,4.49,0.865,7.135,1,0,0,0
Gaia DR3 2076812439354182912,5721490,5745,2.165,15.36,3.78,Gaia DR3 2076812439354187264,5721498,26817,0.669,6.81,4.36,-0.138,11.644,0,1,0,0
Gaia DR3 2076807109288328320,5722401,1183,0.576,15.58,5.71,Gaia DR3 2076807113594887296,5722394,13331,1.061,15.52,3.46,0.351,7.080,1,0,0,0
Gaia DR3 2076777048822948992,5724837,27673,1.719,7.45,3.77,Gaia DR3 2076777048822947712,5724836,16646,1.759,8.96,5.93,-0.337,6.103,0,0,1,0
Gaia DR3 2076777048822950272,5724855,1966,0.250,10.48,4.50,Gaia DR3 2076777048822947712,5724836,16646,1.759,8.96,5.93,0.001,9.032,0,0,0,0
Gaia DR3 2076777907807840768,0,24866,0.928,6.85,3.65,Gaia DR3 2076777907816471808,5725370,76093,2.383,6.55,4.61,0.318,4.523,1,0,0,0
Gaia DR3 2076767428096094080,5726560,1744,0.194,18.74,4.21,Gaia DR3 2076767428096415488,5726557,7312,0.977,17.89,4.01,0.463,5.848,1,0,0,0
Gaia DR3 2073766620350475392,5727149,2842,1.274,13.35,4.66,Gaia DR3 2073766620350476416,5727139,9162,0.853,24.16,5.96,0.044,8.871,0,0,0,0
Gaia DR3 2073766620350946816,0,8642,0.164,27.84,5.12,Gaia DR3 2073766620350476416,5727139,9162,0.853,24.16,5.96,0.516,1.814,0,0,0,1
Gaia DR3 2073849388652686592,5730163,2105,0.536,7.59,3.79,Gaia DR3 2073849392960992896,5730179,32305,0.731,6.92,3.33,0.614,9.909,1,0,0,0
Gaia DR3 2073810566458247168,0,9137,1.672,9.84,3.63,Gaia DR3 2073810566443708288,5732553,10492,0.760,11.32,4.54,-0.374,1.376,0,0,0,1
Gaia DR3 2073809363864496000,0,42278,0.178,8.13,4.35,Gaia DR3 2073809363864496256,5732782,47620,1.977,7.79,5.59,0.846,2.533,1,0,0,0
Gaia DR3 2073812215711437184,5733210,8474,2.326,26.49,5.04,Gaia DR3 2073812215722854144,5733223,34258,5.218,25.28,3.96,0.496,8.155,1,0,0,0
Gaia DR3 2073812215711437696,0,6375,0.339,24.43,5.38,Gaia DR3 2073812215722854144,5733223,34258,5.218,25.28,3.96,0.624,7.292,1,0,0,0
Gaia DR3 2073812215711439232,0,11241,0.437,27.39,5.68,Gaia DR3 2073812215722854144,5733223,34258,5.218,25.28,3.96,0.198,6.602,1,0,0,0
Gaia DR3 2073813383954050944,0,22528,0.504,23.78,5.32,Gaia DR3 2073813379646705408,5733729,103961,0.125,26.61,5.00,0.352,3.414,0,0,0,0
Gaia DR3 2073625882865166720,0,16087,0.158,24.48,5.59,Gaia DR3 2073625917230656896,5734129,51641,2.372,23.96,4.02,0.353,5.736,1,0,0,0
Gaia DR3 2073626089023704320,5734142,17975,0.333,6.15,3.65,Gaia DR3 2073626089029372544,5734151,15504,1.044,8.94,4.69,0.386,5.560,0,0,0,0
Gaia DR3 2073626089023707264,0,3919,0.754,6.67,4.67,Gaia DR3 2073626089029372544,5734151,15504,1.044,8.94,4.69,-0.062,8.141,0,0,0,0
Gaia DR3 2073626089023718144,0,16612,0.708,7.02,4.93,Gaia DR3 2073626089029372544,5734151,15504,1.044,8.94,4.69,0.471,2.079,0,0,0,0
Gaia DR3 2075124792083211904,0,10721,0.207,14.83,3.83,Gaia DR3 2075124792094508160,5735286,16484,1.756,15.08,4.83,-0.231,3.341,1,0,0,0
Gaia DR3 2075112078980292608,0,51255,0.421,11.04,3.57,Gaia DR3 2075112078991361024,5735684,111781,6.347,12.61,3.67,0.589,5.496,0,0,0,0
Gaia DR3 2075123860070406144,5735693,1376,0.267,12.96,3.91,Gaia DR3 2075112109039894272,5735717,39132,3.999,13.77,3.52,0.558,12.073,1,0,0,0
Gaia DR3 2075111460505547264,5736184,2150,0.142,8.50,4.36,Gaia DR3 2075111460516183040,5736188,18408,1.411,10.93,3.29,0.458,9.270,0,0,0,0
Gaia DR3 2075117091201814400,5736431,17455,0.222,9.38,3.25,Gaia DR3 2075117095513330176,5736425,27226,1.230,10.40,3.51,0.404,6.739,1,0,0,0
Gaia DR3 2075117091201814528,5736427,13080,0.308,13.19,4.49,Gaia DR3 2075117095513330176,5736425,27226,1.230,10.40,3.51,0.178,9.299,0,0,0,0
Gaia DR3 2075117091201814656,5736415,3413,0.093,11.65,3.82,Gaia DR3 2075117095513330176,5736425,27226,1.230,10.40,3.51,0.094,8.789,0,0,0,0
Gaia DR3 2075117091201814784,5736444,2247,0.251,10.96,4.06,Gaia DR3 2075117095513330176,5736425,27226,1.230,10.40,3.51,0.180,9.393,1,0,0,0
Gaia DR3 2075114617300765312,5736730,2001,0.123,13.05,3.83,Gaia DR3 2075114621612264832,5736728,8472,0.910,11.20,3.89,0.306,6.193,0,0,0,0
Gaia DR3 2075114759041470080,0,3657,0.071,11.82,3.63,Gaia DR3 2075114759051272576,5736868,14043,1.238,13.48,3.44,0.409,4.659,0,0,0,0
Gaia DR3 2075115029617603840,5737446,1535,0.483,12.53,5.65,Gaia DR3 2075115033929294592,5737442,11253,1.087,14.64,3.50,0.381,6.804,0,0,0,1
Gaia DR3 2075068029787981696,0,5310,0.384,13.06,3.55,Gaia DR3 2075068029804918528,5737566,16197,0.059,8.65,4.83,-0.058,14.524,0,0,0,0
Gaia DR3 2075068029804919424,5737597,7733,0.692,14.24,3.78,Gaia DR3 2075068029804918528,5737566,16197,0.059,8.65,4.83,0.190,14.691,0,0,0,0
Gaia DR3 2075067441379272320,5737858,29682,0.707,16.20,4.25,Gaia DR3 2075067445689382784,5737842,90695,0.128,14.89,3.80,0.697,10.127,1,0,0,0
Gaia DR3 2075067441379825408,5737837,3733,0.405,16.34,4.45,Gaia DR3 2075067445689382784,5737842,90695,0.128,14.89,3.80,0.535,13.497,1,0,0,0
Gaia DR3 2075067445689382016,5737828,29009,0.648,15.97,3.99,Gaia DR3 2075067445689382784,5737842,90695,0.128,14.89,3.80,0.756,5.841,1,0,0,0
Gaia DR3 2075067445689382272,5737848,26414,0.642,15.87,3.79,Gaia DR3 2075067445689382784,5737842,90695,0.128,14.89,3.80,0.779,9.508,1,0,0,0
Gaia DR3 2075067445689383808,5737866,18705,0.337,15.82,4.13,Gaia DR3 2075067445689382784,5737842,90695,0.128,14.89,3.80,0.540,10.918,1,0,0,0
Gaia DR3 2075076718503681792,5739256,825,0.271,9.45,3.35,Gaia DR3 2075076722819230208,5739251,42470,6.637,9.76,3.39,0.437,10.844,1,0,0,0
Gaia DR3 2104354690224334976,0,13718,,15.45,3.62,Gaia DR3 2104354690224334592,5768816,26416,1.814,17.26,3.24,0.690,3.095,0,0,0,0
Gaia DR3 2103839225426442368,0,9085,2.785,9.59,2.78,Gaia DR3 2103839225430550272,5772419,7462,1.477,11.17,3.98,0.283,2.655,0,0,0,0
Gaia DR3 2103839225430549632,0,9123,2.926,9.75,2.76,Gaia DR3 2103839225430550272,5772419,7462,1.477,11.17,3.98,0.229,3.108,0,0,0,0
Gaia DR3 2103801876391901568,0,62699,0.578,6.31,3.23,Gaia DR3 2103801876395160576,5773784,63684,2.429,7.53,3.13,0.483,2.578,0,0,0,0
Gaia DR3 2103793076002689536,5774529,3203,1.670,5.99,2.73,Gaia DR3 2103793080302283904,5774525,39651,1.944,7.00,3.89,0.890,8.540,0,0,0,0
Gaia DR3 2102146939597891328,5778952,6376,0.958,26.56,4.54,Gaia DR3 2102147008317367168,5778943,21571,3.371,19.95,3.98,0.097,13.937,0,0,0,0
Gaia DR3 2102114263481631744,5780279,1250,0.242,12.91,5.03,Gaia DR3 2102114263486410752,5780269,151706,4.501,8.17,4.17,0.086,12.180,0,0,0,0
Gaia DR3 2101398584497528960,5786508,1239,0.861,24.91,4.74,Gaia DR3 2101398584497531136,5786510,14132,2.477,14.38,3.59,-0.094,7.743,0,1,0,0
Gaia DR3 2101589212321016192,0,6600,0.095,20.04,3.59,Gaia DR3 2101589212326396928,5787689,13340,1.235,20.30,3.55,0.817,4.974,1,0,0,0
Gaia DR3 2101577323856943616,5787861,663,0.284,15.81,3.63,Gaia DR3 2101577323856944768,5787868,8815,1.051,16.38,3.98,-0.382,7.975,1,0,0,0
Gaia DR3 2101577358211369856,5787871,590,0.625,20.02,5.78,Gaia DR3 2101577323856944768,5787868,8815,1.051,16.38,3.98,0.006,5.989,0,0,0,0
Gaia DR3 2053594322880810368,5791094,517,0.677,18.00,3.94,Gaia DR3 2053594327183666048,5791099,8115,0.400,18.22,3.46,-0.356,5.515,1,0,0,0
Gaia DR3 2053594327183667200,5791105,1214,0.452,17.76,3.61,Gaia DR3 2053594327183666048,5791099,8115,0.400,18.22,3.46,0.665,8.906,1,0,0,0
Gaia DR3 2053592914130375808,5791696,10236,1.424,20.41,3.74,Gaia DR3 2053592712276099712,5791712,71152,1.034,19.08,4.21,0.208,16.357,1,0,0,0
Gaia DR3 2053585561149864704,5792092,919,0.501,16.46,4.43,Gaia DR3 2053585565450552960,5792108,355771,6.799,14.47,3.31,0.452,13.480,0,0,0,0
Gaia DR3 2053585561151433856,5792107,85143,0.392,13.99,3.69,Gaia DR3 2053585565450552960,5792108,355771,6.799,14.47,3.31,0.643,4.846,1,0,0,0
Gaia DR3 2053586351421583104,5792205,1262,0.112,16.23,4.52,Gaia DR3 2053586321364864640,5792202,6849,0.930,16.45,3.53,-0.422,5.666,1,0,0,0
Gaia DR3 2053546842018629504,0,10322,0.661,8.10,4.90,Gaia DR3 2053546842025143296,5794792,9926,1.280,10.88,4.89,0.380,1.189,0,0,0,0
Gaia DR3 2053547524919828352,5795241,647,0.357,10.89,2.87,Gaia DR3 2053547529219953536,5795237,11210,1.096,18.73,3.53,0.251,8.637,0,0,0,0
Gaia DR3 2076678814325023744,0,13796,0.127,14.23,3.70,Gaia DR3 2076678814330617472,5801747,20432,1.209,14.43,3.76,0.381,3.647,1,0,0,0
Gaia DR3 2076667097654466432,0,168,-0.014,8.46,2.68,Gaia DR3 2076667097659885056,5802107,8352,0.789,9.01,3.32,-0.342,4.974,1,0,0,0
Gaia DR3 2076667097659884032,5802103,1591,0.318,9.85,3.52,Gaia DR3 2076667097659885056,5802107,8352,0.789,9.01,3.32,0.288,4.422,1,0,0,0
Gaia DR3 2076667819208043392,0,14482,0.816,10.20,3.26,Gaia DR3 2076667819214171392,5802426,25511,0.879,13.45,5.83,0.759,3.001,0,0,0,0
Gaia DR3 2076667819214171776,0,13757,0.363,8.46,3.17,Gaia DR3 2076667819214171392,5802426,25511,0.879,13.45,5.83,0.523,4.504,0,0,0,1
Gaia DR3 2076807560271541888,5807911,7805,0.624,12.72,3.80,Gaia DR3 2076807560271541760,5807917,10372,2.026,26.93,4.32,0.046,7.184,0,0,0,0
Gaia DR3 2076806873070462720,0,14143,0.508,20.98,4.63,Gaia DR3 2076806873076791296,5808142,18626,2.867,20.51,3.70,0.041,4.041,1,0,0,0
Gaia DR3 2076806873076791936,5808136,890,0.285,20.75,4.31,Gaia DR3 2076806873076791296,5808142,18626,2.867,20.51,3.70,0.082,11.022,1,0,0,0
Gaia DR3 2076780416068298752,0,20506,0.795,12.92,5.69,Gaia DR3 2076780416077276288,5809758,91022,1.243,9.68,4.82,-0.180,5.703,0,0,0,0
Gaia DR3 2076782889978499584,0,29126,2.509,26.90,5.42,Gaia DR3 2076782889978499840,5809890,31239,2.465,26.23,4.96,0.298,2.060,1,0,1,0
Gaia DR3 2076778109672062208,5810685,3316,0.351,17.28,5.32,Gaia DR3 2076778109671410688,5810714,109300,3.095,14.41,3.52,0.379,16.404,0,0,0,0
Gaia DR3 2076772994374072320,5811667,1370,0.176,7.85,2.52,Gaia DR3 2076773063093546112,5811650,6201,0.850,25.58,4.43,0.160,9.135,0,0,0,0
Gaia DR3 2073861552000572800,5813398,649,-0.131,27.00,5.78,Gaia DR3 2073861556308089088,5813428,201067,0.168,23.78,5.40,0.708,14.147,0,0,0,0
Gaia DR3 2073823550129765760,5817173,2084,0.248,10.21,5.32,Gaia DR3 2073822798522530816,5817197,83752,3.136,10.81,4.38,0.813,13.215,1,0,0,0
Gaia DR3 2073817197873592960,0,14143,0.094,19.59,3.53,Gaia DR3 2073817197884937088,5817947,14830,1.366,19.47,3.57,0.992,3.240,1,0,0,0
Gaia DR3 2073817197873593088,5817953,13102,0.177,19.37,3.45,Gaia DR3 2073817197884937088,5817947,14830,1.366,19.47,3.57,0.985,4.586,1,0,0,0
Gaia DR3 2073817197884937856,0,12573,0.498,19.88,3.74,Gaia DR3 2073817197884937088,5817947,14830,1.366,19.47,3.57,0.960,2.470,1,0,0,0
Gaia DR3 2073814689613083648,0,40114,0.215,14.90,4.95,Gaia DR3 2073814689624132608,5818696,365149,0.599,13.11,4.95,0.782,9.329,0,0,0,0
Gaia DR3 2075127948880038016,5819854,5846,0.194,14.65,3.94,Gaia DR3 2075127953190376320,5819869,80383,0.115,14.45,5.24,0.927,9.828,1,0,0,0
Gaia DR3 2075127948885566080,5819859,32863,0.348,12.65,3.60,Gaia DR3 2075127953190376320,5819869,80383,0.115,14.45,5.24,0.578,8.639,0,0,0,0
Gaia DR3 2075127674002024448,5819958,1304,0.220,16.28,4.01,Gaia DR3 2075127678312479360,5819969,10662,1.496,16.43,3.47,0.338,6.934,1,0,0,0
Gaia DR3 2075125032612752384,5820609,3086,-0.005,15.41,3.53,Gaia DR3 2075125032612750080,5820605,15962,0.966,10.66,3.51,0.162,7.012,0,0,0,0
Gaia DR3 2075119535045731200,0,25774,0.556,5.09,4.84,Gaia DR3 2075119535055037824,5822286,35372,2.153,5.74,5.75,0.790,4.994,0,0,0,1
Gaia DR3 2075115819892136704,5822775,1941,0.085,13.34,4.11,Gaia DR3 2075115927282585856,5822805,283381,0.205,16.43,4.31,0.505,22.234,0,0,0,0
Gaia DR3 2075115858554127744,5822825,58988,0.519,14.73,4.79,Gaia DR3 2075115927282585856,5822805,283381,0.205,16.43,4.31,0.019,12.153,0,0,0,0
Gaia DR3 2075115858554131200,0,94487,-0.026,14.91,4.26,Gaia DR3 2075115927282585856,5822805,283381,0.205,16.43,4.31,-0.009,7.986,1,0,0,0
Gaia DR3 2075115858563108480,5822814,93246,0.308,17.91,4.44,Gaia DR3 2075115927282585856,5822805,283381,0.205,16.43,4.31,0.005,8.557,1,0,0,0
Gaia DR3 2075139631191091840,5823251,8982,0.482,6.71,4.36,Gaia DR3 2075139326264794240,5823237,75883,1.910,6.86,4.93,0.064,11.001,1,0,0,0
Gaia DR3 2103852831883998464,5859372,5337,0.173,21.08,5.00,Gaia DR3 2103852831887180672,5859371,23253,2.189,16.94,3.65,0.523,5.422,0,0,0,0
Gaia DR3 2102196829931338496,0,5931,0.731,31.40,4.81,Gaia DR3 2102196829937478144,5867759,7123,2.107,31.24,5.82,0.632,1.865,1,0,0,0
Gaia DR3 2101593537354547456,5872913,10506,0.329,14.73,4.14,Gaia DR3 2101593537350980480,5872905,41955,1.972,16.87,3.50,0.497,6.429,0,0,0,1
Gaia DR3 2053561887291713152,5879078,15336,0.243,14.52,4.21,Gaia DR3 2053561891591242496,5879071,86291,3.524,11.59,3.57,0.166,5.719,0,0,0,0
Gaia DR3 2053561891591607936,0,79822,3.625,12.26,4.02,Gaia DR3 2053561891591242496,5879071,86291,3.524,11.59,3.57,0.735,2.263,1,0,1,0
Gaia DR3 2053563948872218240,5879570,674,0.142,15.92,5.47,Gaia DR3 2053563953175632768,5879574,16765,0.490,12.63,3.43,-0.194,6.368,0,0,0,0
Gaia DR3 2077571205442847360,0,6731,0.952,24.17,4.89,Gaia DR3 2077571205451216000,5880444,7793,1.596,23.45,4.24,0.351,3.210,1,0,0,0
Gaia DR3 2077571205451214336,5880443,4367,1.433,18.60,4.29,Gaia DR3 2077571205451216000,5880444,7793,1.596,23.45,4.24,-0.233,6.839,0,0,0,0
Gaia DR3 2077568078715040640,0,11094,0.478,11.45,3.46,Gaia DR3 2077568074412466304,5880666,68291,1.948,9.81,3.09,-0.367,8.259,0,0,0,0
Gaia DR3 2077568078715041536,5880667,42541,1.951,12.02,3.26,Gaia DR3 2077568074412466304,5880666,68291,1.948,9.81,3.09,-0.531,3.267,0,0,1,0
Gaia DR3 2076818658467217536,5891980,1616,0.776,12.55,5.87,Gaia DR3 2076818658468782976,5891963,47191,,8.56,2.34,0.435,11.316,0,0,0,0
Gaia DR3 2076818795906180480,0,28638,0.007,14.51,4.61,Gaia DR3 2076818795906180608,5892096,45552,1.967,14.61,3.72,0.761,3.906,1,0,0,0
Gaia DR3 2076820582612325504,5892443,2396,-0.031,10.21,4.30,Gaia DR3 2076820582612325888,5892439,20538,0.585,6.06,3.73,0.560,8.760,0,1,0,0
Gaia DR3 2076820479533167616,5892712,15688,0.142,19.04,4.91,Gaia DR3 2076820479533165056,5892704,296491,0.196,20.37,4.69,0.530,9.539,1,0,0,0
Gaia DR3 2076785947987146240,5895812,645,0.976,16.04,5.74,Gaia DR3 2076785947995357440,5895809,6381,0.862,14.90,3.41,-0.627,4.610,1,0,0,0
Gaia DR3 2076864563063655680,5897225,864,0.148,10.27,2.79,Gaia DR3 2076864563075156480,5897218,7287,0.974,21.91,4.77,0.082,8.629,0,0,0,0
Gaia DR3 2076864563075157376,5897223,2532,0.913,14.92,4.17,Gaia DR3 2076864563075156480,5897218,7287,0.974,21.91,4.77,0.483,5.458,0,0,0,0
Gaia DR3 2076864391265215872,0,41570,0.317,17.26,4.53,Gaia DR3 2076864391276523008,5897530,54102,2.322,15.65,4.17,0.740,3.879,0,0,0,0
Gaia DR3 2073865026633770880,0,60860,0.437,11.05,3.10,Gaia DR3 2073865026641816064,5898983,61163,2.002,10.44,3.27,0.833,1.244,1,0,0,0
Gaia DR3 2073865056695792768,5898976,14695,0.263,9.90,3.02,Gaia DR3 2073865026641816064,5898983,61163,2.002,10.44,3.27,0.570,6.376,1,0,0,0
Gaia DR3 2073818434835644800,5903453,188394,1.353,6.28,4.18,Gaia DR3 2073818434835645568,5903459,211252,,6.84,5.43,0.313,5.096,1,0,0,0
Gaia DR3 2075128949622969216,5905248,8241,0.382,6.92,3.66,Gaia DR3 2075128949622968576,5905229,37903,3.733,16.07,4.21,0.004,11.417,0,0,0,0
Gaia DR3 2075140047819347968,5907757,7070,-0.072,10.64,2.99,Gaia DR3 2075139841660920832,5907774,98569,0.173,11.39,3.22,0.914,11.680,1,0,0,0
Gaia DR3 2075141349178331264,5907885,6221,0.414,23.59,4.89,Gaia DR3 2075141353489447808,5907868,15258,1.224,21.08,3.99,0.355,8.328,0,0,0,1
Gaia DR3 2103671579968236032,5941233,695,0.343,20.09,5.71,Gaia DR3 2103671584263039616,5941226,6325,2.420,19.09,4.14,0.381,7.428,1,0,0,0
Gaia DR3 2103671584266134656,0,5492,0.258,15.46,3.38,Gaia DR3 2103671584263039616,5941226,6325,2.420,19.09,4.14,0.080,1.171,0,0,0,0
Gaia DR3 2103810844287003648,0,4488,1.637,26.27,5.13,Gaia DR3 2103810844287003776,5943863,27694,1.798,22.97,4.73,-0.946,2.538,0,0,0,0
Gaia DR3 2101451257975968000,0,10267,0.610,20.31,4.25,Gaia DR3 2101451257975966848,5953007,14381,1.697,20.66,4.44,0.495,2.868,1,0,0,0
Gaia DR3 2101791281945943040,0,145381,0.595,6.01,5.38,Gaia DR3 2101791277644427136,5955461,166468,2.258,5.71,4.81,-0.164,3.766,1,0,0,0
Gaia DR3 2101782898164097408,0,6462,1.347,23.67,4.90,Gaia DR3 2101782898170037248,5956587,8600,1.737,25.10,4.69,-0.953,1.086,1,0,0,0
Gaia DR3 2101635838490241408,0,3876,0.367,17.12,4.12,Gaia DR3 2101635834188755584,5960718,7857,1.872,15.08,3.53,0.333,3.399,0,0,0,0
Gaia DR3 2053569034113599104,5963578,1853,-0.689,17.32,4.06,Gaia DR3 2053569038417009024,5963565,10693,0.837,15.02,3.38,-0.178,6.235,0,0,0,0
Gaia DR3 2053569038417006720,5963557,4403,0.682,14.61,3.65,Gaia DR3 2053569038417009024,5963565,10693,0.837,15.02,3.38,0.126,7.283,1,0,0,0
Gaia DR3 2077573885510871680,5964722,6475,0.772,17.58,5.37,Gaia DR3 2077573885510872960,5964734,89436,5.694,20.04,3.81,0.378,7.435,0,0,0,1
Gaia DR3 2077570758774692992,5965043,1248,0.515,15.50,5.39,Gaia DR3 2077570758774693248,5965047,7825,0.801,13.56,3.43,-0.399,3.696,0,0,0,0
Gaia DR3 2077388652164064640,0,5219,-0.339,17.40,5.43,Gaia DR3 2077388652164064128,5965629,9278,0.897,18.02,3.99,0.225,3.635,1,0,0,0
Gaia DR3 2076845763995917440,5977945,3241,0.104,18.55,4.13,Gaia DR3 2076845768301120128,5977935,8637,4.034,17.73,3.18,0.138,4.424,1,0,0,0
Gaia DR3 2076789074723499008,5980128,6580,1.017,25.28,4.21,Gaia DR3 2076789074731582976,5980099,85522,4.057,26.04,5.25,-0.294,20.447,1,0,0,0
Gaia DR3 2076787562903248768,5980363,4882,1.073,19.14,5.77,Gaia DR3 2076787562903248512,5980361,16682,1.819,20.60,3.78,0.177,5.368,1,0,0,0
Gaia DR3 2076791101948424320,0,9744,0.336,12.47,4.54,Gaia DR3 2076791101956228736,5980410,12368,2.056,13.92,3.58,-0.216,3.729,0,0,0,1
Gaia DR3 2073867908553592960,5983864,526,0.070,16.56,5.65,Gaia DR3 2073867912860152576,5983877,10140,0.990,17.90,3.47,0.252,8.060,1,0,0,0
Gaia DR3 2073866740322995072,5983963,12801,0.356,15.41,3.76,Gaia DR3 2073866744628911104,5983969,25938,1.979,15.37,3.67,0.918,5.189,1,0,0,0
Gaia DR3 2073866671602629760,5983980,574,0.350,15.54,4.01,Gaia DR3 2073866671602629632,5983993,5734,1.042,16.14,3.30,-0.374,6.677,1,0,0,0
Gaia DR3 2073890276743778944,5984349,25693,1.396,8.95,3.72,Gaia DR3 2073890281051760896,5984356,27908,1.406,8.46,3.72,0.848,3.883,1,0,1,0
Gaia DR3 2073890482902208896,5984344,13758,0.372,9.21,3.82,Gaia DR3 2073890281051760896,5984356,27908,1.406,8.46,3.72,0.712,6.629,1,0,0,0
Gaia DR3 2073834820125505408,5986266,2148,0.129,15.82,4.86,Gaia DR3 2073834824431048448,5986246,11187,2.154,20.59,4.69,0.230,7.207,0,0,0,0
Gaia DR3 2075323872415411584,5989163,1162,0.187,9.53,2.83,Gaia DR3 2075323803692043136,5989187,31008,2.500,8.94,3.90,0.672,11.341,1,0,0,0
Gaia DR3 2075323971186862336,5989329,5692,0.349,20.22,5.09,Gaia DR3 2075323975490744576,5989323,25996,1.532,17.55,3.80,0.720,7.182,0,0,0,0
Gaia DR3 2075142173812965760,5992276,9139,0.600,11.33,4.17,Gaia DR3 2075142178123255168,5992270,15879,2.951,8.38,3.29,0.719,4.389,0,0,0,0
Gaia DR3 2103671923565628928,6023708,741,0.349,20.78,5.38,Gaia DR3 2103671927863521792,6023713,5890,1.092,20.19,3.85,-0.312,7.244,1,0,0,0
Gaia DR3 2103907326426883840,0,1807,0.165,17.86,5.99,Gaia DR3 2103907326431984896,6026869,6462,1.889,15.47,3.46,0.515,4.230,0,0,0,0
Gaia DR3 2103907326426889984,0,5941,1.902,16.00,4.31,Gaia DR3 2103907326431984896,6026869,6462,1.889,15.47,3.46,0.858,1.134,1,0,1,0
Gaia DR3 2102204182921533824,6033807,1141,0.126,14.53,3.42,Gaia DR3 2102204182921532800,6033801,15001,1.743,15.61,3.78,-0.412,4.846,1,0,0,0
Gaia DR3 2101480085798358656,0,39033,0.050,10.84,4.01,Gaia DR3 2101480085797090048,6034933,127406,4.737,8.18,3.87,0.429,4.989,0,0,0,0
Gaia DR3 2101480188876308480,6034945,20716,1.207,16.67,3.39,Gaia DR3 2101480085797090048,6034933,127406,4.737,8.18,3.87,0.111,35.667,0,1,0,0
Gaia DR3 2101475893909019776,6035245,2646,0.245,18.45,3.97,Gaia DR3 2101475893909019520,6035247,12274,0.637,23.86,5.03,-0.547,3.677,0,0,0,1
Gaia DR3 2101475241074006400,0,1824,2.254,22.74,5.39,Gaia DR3 2101475241074007552,6035464,24176,2.284,24.75,4.25,-0.794,3.259,1,0,1,0
Gaia DR3 2101421021406635520,6036780,3581,0.612,11.93,3.18,Gaia DR3 2101421021406633856,6036776,15176,2.371,11.03,4.04,-0.294,4.019,1,0,0,0
Gaia DR3 2101793309170592384,6037473,1919,1.007,23.67,5.75,Gaia DR3 2101793309170589440,6037470,7453,1.128,25.31,3.96,-0.131,11.933,1,0,0,0
Gaia DR3 2101784547437526528,0,96131,0.326,8.47,5.77,Gaia DR3 2101784543135794048,6038732,159876,0.203,8.22,3.85,0.921,5.289,1,0,0,0
Gaia DR3 2101641267329064064,0,9243,2.255,21.37,5.68,Gaia DR3 2101641267329063424,6042361,14208,0.898,23.32,4.83,-0.274,2.779,1,0,0,0
Gaia DR3 2101643977454322944,6043109,6253,0.050,18.25,4.14,Gaia DR3 2101643977446900608,6043099,56077,2.072,18.58,3.52,0.550,7.070,1,0,0,0
Gaia DR3 2101643981741159936,0,30095,0.171,20.23,5.37,Gaia DR3 2101643977446900608,6043099,56077,2.072,18.58,3.52,0.108,4.569,1,0,0,0
Gaia DR3 2077578004376071424,6047801,756,-0.063,16.99,3.91,Gaia DR3 2077578008679531904,6047788,6182,0.880,17.26,3.79,0.546,6.323,1,0,0,0
Gaia DR3 2077413008912760448,6048454,556,1.005,17.63,3.52,Gaia DR3 2077413013218922368,6048460,7856,0.911,16.44,3.52,-0.175,6.129,1,0,0,0
Gaia DR3 2077011931992345856,0,7882,0.940,17.79,2.94,Gaia DR3 2077011931992345984,6057113,9997,1.103,17.09,3.64,0.968,1.882,1,0,0,0
Gaia DR3 2076846279394021504,6059850,4150,1.578,11.08,5.41,Gaia DR3 2076846283697447936,6059842,62226,1.488,11.38,3.79,0.442,8.822,1,0,0,0
Gaia DR3 2076846279395010688,6059843,28922,0.428,9.81,3.16,Gaia DR3 2076846283697447936,6059842,62226,1.488,11.38,3.79,0.629,4.728,0,0,0,1
Gaia DR3 2076846210674510848,6059916,4766,0.294,24.40,5.74,Gaia DR3 2076846214977747584,6059927,44606,0.076,20.77,4.91,0.847,7.431,0,0,0,0
Gaia DR3 2076836594247216768,0,2346,0.278,12.11,3.67,Gaia DR3 2076836594251295872,6060355,46162,0.715,8.59,5.46,0.172,11.807,0,0,0,0
Gaia DR3 2076836594251293696,6060335,2116,1.481,14.34,3.48,Gaia DR3 2076836594251295872,6060355,46162,0.715,8.59,5.46,0.176,11.830,0,1,0,0
Gaia DR3 2076838758914633472,6061042,13625,1.746,12.80,4.57,Gaia DR3 2076838655835418112,6061047,66640,2.206,13.40,4.93,0.183,8.964,1,0,0,0
Gaia DR3 2076839476166817664,6061778,33249,0.311,17.25,3.16,Gaia DR3 2076839480469187712,6061773,77435,3.768,16.98,3.09,0.881,5.243,1,0,0,0
Gaia DR3 2076873354866423936,6063929,899,0.213,10.59,3.04,Gaia DR3 2076867479351162880,6063925,5947,0.608,8.95,3.56,-0.209,6.212,0,0,0,0
Gaia DR3 2076874729257534720,6064837,6614,0.375,7.74,3.92,Gaia DR3 2076874699198481536,6064844,12947,1.044,6.33,2.84,0.695,4.561,0,0,0,1
Gaia DR3 2073891891645296896,6065667,978,0.510,6.49,3.33,Gaia DR3 2073891792878851456,6065642,111102,0.226,13.57,3.86,0.010,20.217,0,0,0,0
Gaia DR3 2073891792878851584,6065672,2637,0.316,5.95,4.13,Gaia DR3 2073891792878851200,6065678,2009,0.413,5.45,3.08,0.518,9.715,1,0,0,0
Gaia DR3 2073892303968126720,6065970,1980,0.556,10.48,3.97,Gaia DR3 2073892308274949120,6065960,27887,2.795,6.23,3.47,0.178,8.745,0,1,0,0
Gaia DR3 2073892308269680768,0,16733,0.082,6.80,3.51,Gaia DR3 2073892308274949120,6065960,27887,2.795,6.23,3.47,0.817,4.770,1,0,0,0
Gaia DR3 2073885986077028480,0,42306,0.496,8.30,3.42,Gaia DR3 2073885986082926976,6066629,29012,1.645,10.59,4.55,0.447,3.927,0,0,0,0
Gaia DR3 2075338200406772224,6067936,3186,0.217,9.00,3.94,Gaia DR3 2075338200422458880,6067942,15627,0.908,8.89,4.13,0.734,6.183,1,0,0,0
Gaia DR3 2075337478867972992,6068099,41850,0.439,7.69,3.56,Gaia DR3 2075337478867975808,6068108,109160,0.209,11.29,3.86,0.819,5.930,0,0,0,0
Gaia DR3 2075138875277879808,6070977,6827,1.229,19.88,5.21,Gaia DR3 2075138879587742464,6070991,45980,0.065,23.10,5.12,-0.679,8.137,0,0,0,0
Gaia DR3 2075137951874896640,0,10204,0.087,18.79,5.48,Gaia DR3 2075137951877187968,6071394,18585,,21.25,5.41,0.059,3.719,0,0,0,1
Gaia DR3 2075161419568161920,0,39798,0.515,18.21,4.65,Gaia DR3 2075161453936218880,6071477,37522,0.082,18.59,5.46,0.576,5.224,1,0,0,0
Gaia DR3 2075161660094740352,0,9976,0.079,17.46,3.36,Gaia DR3 2075161655782111872,6071903,110762,4.058,17.23,4.03,0.429,9.028,1,0,0,0
Gaia DR3 2075161660094744064,0,112060,3.937,18.58,3.59,Gaia DR3 2075161655782111872,6071903,110762,4.058,17.23,4.03,0.647,2.100,1,0,1,0
Gaia DR3 2075158529045533568,6072154,1177,-0.083,29.22,5.42,Gaia DR3 2075158533358590208,6072164,16933,2.453,28.32,4.13,0.327,8.201,1,0,0,0
Gaia DR3 2104460208980949376,6102694,14640,1.959,10.52,4.83,Gaia DR3 2104460208980950144,6102697,18392,3.155,11.01,4.02,0.918,3.923,1,0,0,0
Gaia DR3 2104097026547240064,0,5404,5.844,20.49,3.64,Gaia DR3 2104097026547240192,6104287,23993,5.875,18.90,3.63,-0.763,2.555,1,0,1,0
Gaia DR3 2103908288499468928,0,1653,0.984,30.24,5.92,Gaia DR3 2103908288504640000,6107350,7007,1.008,28.46,5.03,-0.608,2.443,1,0,1,0
Gaia DR3 2101657137230360960,6122958,2172,1.759,26.20,4.90,Gaia DR3 2101657141528153600,6122954,12140,1.584,16.91,3.63,-0.395,4.976,0,0,0,0
Gaia DR3 2053622811408786304,6126120,1635,0.432,28.13,4.51,Gaia DR3 2053622811407527168,6126115,7213,0.972,26.37,3.78,0.358,5.513,1,0,0,0
Gaia DR3 2077590202085585792,6126914,1272,0.228,20.68,5.95,Gaia DR3 2077590206386696192,6126911,6045,1.369,18.80,4.09,-0.135,7.155,0,0,0,0
Gaia DR3 2077593230043924608,6127988,9693,1.895,14.30,3.86,Gaia DR3 2077593230043925376,6127993,128816,1.935,3.79,2.76,-0.246,4.324,0,0,1,0
Gaia DR3 2077578524067588352,0,84833,0.280,16.76,4.58,Gaia DR3 2077578524075617408,6129108,404051,0.276,14.61,4.23,0.721,4.243,0,0,1,0
Gaia DR3 2077417961021479424,0,77243,1.269,22.35,4.83,Gaia DR3 2077417956714775168,6130569,198691,6.018,20.26,3.77,0.428,5.115,0,0,0,1
Gaia DR3 2077030241429612800,6138459,1562,0.197,12.74,3.57,Gaia DR3 2077030245732997504,6138476,9342,1.097,12.50,3.31,0.527,7.467,1,0,0,0
Gaia DR3 2076839789706837760,6143049,2880,3.087,36.31,5.98,Gaia DR3 2076839785401802752,6143040,34585,0.054,29.71,4.06,-0.212,6.719,0,0,0,0
Gaia DR3 2076839961505537024,6143051,1756,0.073,13.52,5.92,Gaia DR3 2076839961505537408,6143050,10311,1.132,11.60,3.31,0.359,6.980,0,0,0,0
Gaia DR3 2076887034344598016,0,5982,0.776,21.29,5.62,Gaia DR3 2076887034344598144,6143648,10406,0.857,15.97,3.74,-0.170,3.255,0,0,0,0
Gaia DR3 2076886961323350656,6143805,1184,0.667,7.05,5.36,Gaia DR3 2076886999984420608,6143819,26003,2.432,19.92,4.02,-0.040,10.591,0,0,0,0
Gaia DR3 2076886961323350784,6143807,462,0.537,8.20,2.56,Gaia DR3 2076886999984420608,6143819,26003,2.432,19.92,4.02,-0.153,12.172,0,0,0,0
Gaia DR3 2076886999973299328,0,27660,2.581,17.92,3.44,Gaia DR3 2076886999984420608,6143819,26003,2.432,19.92,4.02,-0.644,2.224,0,0,0,0
Gaia DR3 2073896324051973504,6146757,12715,1.375,35.12,4.90,Gaia DR3 2073896259645163520,6146761,78911,0.839,34.88,4.53,0.868,7.850,1,0,0,0
Gaia DR3 2073892922437614976,6147659,647,0.201,4.93,2.77,Gaia DR3 2073892995469768960,6147650,36934,0.899,3.95,3.27,-0.083,10.610,0,0,0,0
Gaia DR3 2073893029829521792,6147724,3532,0.438,4.74,4.06,Gaia DR3 2073893029829518976,6147712,9321,2.670,26.42,3.91,0.045,9.612,0,0,0,0
Gaia DR3 2073888219466263808,6148491,1282,1.134,17.66,4.18,Gaia DR3 2073888219466262912,6148498,74801,0.921,7.75,4.75,-0.112,12.963,0,1,0,0
Gaia DR3 2073884882264890880,6148643,8450,0.437,10.86,4.53,Gaia DR3 2073884886571355392,6148636,21021,1.212,10.85,3.69,0.234,5.388,1,0,0,0
Gaia DR3 2073888490031696384,6148773,3734,0.757,18.63,5.04,Gaia DR3 2073888494344238464,6148782,29286,1.950,19.96,3.84,0.453,7.276,1,0,0,0
Gaia DR3 2073884989650590336,6148861,4581,0.497,11.41,4.01,Gaia DR3 2073884783492161536,6148874,27302,1.873,8.49,3.59,0.597,7.725,0,0,0,0
Gaia DR3 2073884989650591232,0,17423,0.461,9.62,3.97,Gaia DR3 2073884783492161536,6148874,27302,1.873,8.49,3.59,0.390,4.923,0,0,0,0
Gaia DR3 2075341533302808192,6151128,6444,0.637,20.50,5.46,Gaia DR3 2075341533317397888,6151139,16477,4.191,17.17,3.41,0.373,5.529,0,0,0,0
Gaia DR3 2104476873454074368,6183672,7204,3.134,15.36,3.48,Gaia DR3 2104476873454075264,6183676,45473,3.130,12.38,3.70,0.228,11.955,0,0,1,0
Gaia DR3 2100911363406074368,0,5308,0.005,24.76,5.42,Gaia DR3 2100911363406074112,6191218,6256,1.093,25.50,4.68,-0.537,2.220,1,0,0,0
Gaia DR3 2102361859760384768,6192228,7139,0.160,36.15,5.75,Gaia DR3 2102361859761701248,6192231,104321,,34.80,5.82,0.468,8.169,1,0,0,0
Gaia DR3 2102232392266856064,6197096,13294,0.724,19.90,4.47,Gaia DR3 2102232387968315008,6197084,307632,8.585,18.56,3.28,0.607,7.946,1,0,0,0
Gaia DR3 2101473381348386432,6199007,997,0.305,22.97,4.55,Gaia DR3 2101473385648356608,6198999,10678,1.905,23.67,3.97,0.492,6.169,1,0,0,0
Gaia DR3 2101798634924103552,0,4718,0.909,11.07,3.97,Gaia DR3 2101798634930170240,6200235,13083,1.412,11.55,3.17,0.616,4.138,1,0,0,0
Gaia DR3 2101670365729663616,6206191,1539,0.099,5.28,5.28,Gaia DR3 2101670370027744512,6206195,8048,1.025,11.93,3.61,-0.142,5.465,0,0,0,0
Gaia DR3 2053634218840571136,6206893,1529,0.201,16.77,3.90,Gaia DR3 2053634218840568320,6206885,38047,0.622,17.21,3.98,0.939,8.059,1,0,0,0
Gaia DR3 2077592508489311872,0,60743,0.498,12.45,5.28,Gaia DR3 2077592508489311616,6208655,73321,1.118,13.09,4.41,0.474,3.109,1,0,0,0
Gaia DR3 2077597761230411392,6209161,1363,0.415,17.27,3.95,Gaia DR3 2077597765529420416,6209153,8249,1.300,16.81,4.01,0.238,5.874,1,0,0,0
Gaia DR3 2077607489335598208,0,52768,0.421,21.36,4.34,Gaia DR3 2077607489335598336,6210072,51587,1.401,23.06,4.50,0.274,1.979,1,0,0,0
Gaia DR3 2077419159306066688,6211752,1120,-0.094,5.49,2.65,Gaia DR3 2077419163612333824,6211757,23680,1.277,8.82,5.98,0.512,7.250,0,0,0,0
Gaia DR3 2077452320757836032,6213648,5893,0.888,25.05,5.73,Gaia DR3 2077452316454961920,6213627,11875,1.109,26.44,4.50,0.265,15.748,1,0,0,0
Gaia DR3 2077456993682273408,6214023,6526,0.649,8.30,3.84,Gaia DR3 2077456993682273024,6214028,48546,2.549,17.90,3.45,0.009,9.057,0,0,0,0
Gaia DR3 2077031173435932928,0,10912,0.264,6.13,4.01,Gaia DR3 2077031173445995520,6219880,81298,1.794,15.45,4.53,-0.257,8.000,0,0,0,0
Gaia DR3 2077031173445995904,6219883,32752,2.779,7.22,4.08,Gaia DR3 2077031173445995520,6219880,81298,1.794,15.45,4.53,0.206,6.226,0,0,0,0
Gaia DR3 2077042370419706880,6221667,664,0.539,18.37,3.88,Gaia DR3 2077042443440794880,6221648,21592,0.963,15.04,4.57,0.351,9.274,0,0,0,1
Gaia DR3 2076844806228876416,0,2917,0.851,12.79,3.54,Gaia DR3 2076844806228875392,6223408,4134,0.861,13.23,3.37,-0.805,2.106,1,0,1,0
Gaia DR3 2076938432211870592,6224288,2336,0.772,21.16,3.95,Gaia DR3 2076938432210426112,6224302,180469,0.174,22.18,4.93,0.217,11.405,1,0,0,0
Gaia DR3 2076938436514274944,6224308,5958,0.065,25.91,5.00,Gaia DR3 2076938432210426112,6224302,180469,0.174,22.18,4.93,0.693,10.090,0,0,0,0
Gaia DR3 2076935000540404992,6224315,20272,0.847,14.09,5.08,Gaia DR3 2076935000540406016,6224313,27329,0.063,13.00,4.14,-0.268,7.595,1,0,0,0
Gaia DR3 2076889199007819136,6225462,9404,0.096,17.04,5.34,Gaia DR3 2076889199007818624,6225454,14267,2.253,14.60,3.39,0.432,4.769,0,0,0,0
Gaia DR3 2076895108872430336,0,1453,0.066,23.18,4.44,Gaia DR3 2076895108882869248,6225599,5871,1.047,25.59,4.10,0.591,6.220,1,0,0,0
Gaia DR3 2076891771685115008,6226547,2614,-0.033,9.44,3.76,Gaia DR3 2076891810348119168,6226556,49835,2.435,9.25,3.39,0.520,9.443,1,0,0,0
Gaia DR3 2073888597423476608,6230164,6885,0.109,16.66,5.60,Gaia DR3 2073888597423476352,6230167,33822,2.618,16.37,4.18,0.250,6.495,1,0,0,0
Gaia DR3 2075386991243703424,0,8181,0.370,25.42,4.78,Gaia DR3 2075386986943414656,6230532,9359,2.690,25.91,4.79,0.157,2.440,1,0,0,0
Gaia DR3 2075387059962702848,0,6432,0.872,13.72,3.81,Gaia DR3 2075387059972371456,6230812,8223,2.665,14.93,4.32,0.577,2.042,1,0,0,0
Gaia DR3 2075340124554790016,6231653,2987,0.719,10.96,3.71,Gaia DR3 2075340120260161408,6231656,10886,2.256,11.00,3.45,0.782,5.907,1,0,0,0
Gaia DR3 2075345862644377728,6231922,12549,0.488,8.96,3.24,Gaia DR3 2075345862644373248,6231909,6502,1.405,13.00,4.19,0.087,13.463,0,0,0,0
Gaia DR3 2075343182584905216,6232475,6796,0.554,16.79,4.61,Gaia DR3 2075343182584906880,6232481,54840,0.128,15.03,3.89,-0.370,6.924,0,0,0,0
Gaia DR3 2075331186728172032,6233550,1811,-0.935,28.65,4.83,Gaia DR3 2075331392889964672,6233558,101311,0.867,30.07,4.06,0.895,14.212,1,0,0,0
Gaia DR3 2075331186728189824,6233583,710,0.140,30.56,5.69,Gaia DR3 2075331392889964672,6233558,101311,0.867,30.07,4.06,0.569,15.693,1,0,0,0
Gaia DR3 2075331392886636160,6233570,1679,0.325,29.12,4.03,Gaia DR3 2075331392889964672,6233558,101311,0.867,30.07,4.06,0.738,12.294,1,0,0,0
Gaia DR3 2075331397181176704,0,13609,1.105,29.78,4.26,Gaia DR3 2075331392889964672,6233558,101311,0.867,30.07,4.06,0.473,3.274,1,0,0,0
Gaia DR3 2075354830540202624,0,5955,0.459,16.26,3.21,Gaia DR3 2075354830536823040,6233860,7308,1.327,17.08,3.74,0.848,1.623,1,0,0,0
Gaia DR3 2103741437612969088,0,10978,0.670,15.71,4.38,Gaia DR3 2103741437614605312,6265665,46579,3.242,16.78,3.66,0.412,4.793,1,0,0,0
Gaia DR3 2104098740236025984,6266847,1102,2.192,25.01,3.92,Gaia DR3 2104098744534249600,6266846,20646,1.305,14.76,3.50,0.004,9.158,0,1,0,0
Gaia DR3 2102235381564136064,6277656,16955,5.754,23.37,4.21,Gaia DR3 2102235381564135552,6277632,71560,0.889,19.00,3.23,-0.068,19.617,0,0,0,0
Gaia DR3 2101489500365554816,6278198,3671,1.365,27.68,4.24,Gaia DR3 2101489706523984128,6278192,8631,1.663,19.61,3.81,-0.080,7.001,0,0,0,0
Gaia DR3 2101805884829008512,0,18783,0.372,9.70,3.29,Gaia DR3 2101805884834992000,6280300,17499,1.840,10.99,3.45,0.666,1.250,0,0,0,1
Gaia DR3 2101805884834991872,0,8552,0.047,9.29,2.80,Gaia DR3 2101805884834992000,6280300,17499,1.840,10.99,3.45,0.658,4.668,0,0,0,1
Gaia DR3 2053637551735429888,6286884,3783,0.310,19.45,4.06,Gaia DR3 2053638307649673728,6286880,15171,1.532,18.68,3.55,0.576,6.219,1,0,0,0
Gaia DR3 2053638307646530304,0,6343,0.315,20.07,4.17,Gaia DR3 2053638307649673728,6286880,15171,1.532,18.68,3.55,0.573,4.348,1,0,0,0
Gaia DR3 2053638853105171328,6287002,708,-0.129,8.79,3.69,Gaia DR3 2053638857405494912,6286996,47799,1.574,5.78,2.79,0.435,9.673,0,0,0,0
Gaia DR3 2077644353033041664,6288418,1227,0.109,11.98,3.21,Gaia DR3 2077644426054039808,6288404,15574,1.534,19.61,3.52,-0.090,8.062,0,0,0,0
Gaia DR3 2077596597291789440,0,145712,0.263,7.05,3.92,Gaia DR3 2077596592997206400,6289471,171535,2.406,7.24,5.13,0.839,2.885,1,0,0,0
Gaia DR3 2077596700371080320,0,5878,0.276,10.44,3.80,Gaia DR3 2077596906536082944,6289479,8340,1.205,9.57,2.95,0.446,2.602,1,0,0,0
Gaia DR3 2077620030642445184,0,19755,0.262,26.24,5.75,Gaia DR3 2077620030640163584,6289985,29896,1.714,22.82,4.87,-0.175,2.854,0,0,0,0
Gaia DR3 2077607656831604736,6290168,1329,0.635,27.37,4.13,Gaia DR3 2077607626774596096,6290158,10676,0.890,20.94,6.00,0.127,10.354,0,0,0,1
Gaia DR3 2077423733457645568,6291445,1207,0.352,12.23,3.32,Gaia DR3 2077423733457646464,6291452,10602,0.906,11.83,3.50,-0.405,6.988,1,0,0,0
Gaia DR3 2077514129627347328,6292350,364,0.103,5.52,3.78,Gaia DR3 2077514133928162432,6292336,7934,1.343,19.42,5.54,0.212,9.475,0,0,0,0
Gaia DR3 2077502108011131904,0,52143,0.168,16.37,4.34,Gaia DR3 2077502108019748736,6292615,261826,0.140,17.49,3.63,0.828,5.664,1,0,0,0
Gaia DR3 2077458226328501888,6213700,418,0.343,13.93,5.40,Gaia DR3 2077458226328123392,6293695,178304,4.252,12.32,3.45,0.378,11.998,0,0,0,0
Gaia DR3 2077459639375904128,0,3131,0.270,18.53,4.79,Gaia DR3 2077459639382200576,6294447,9294,1.914,20.32,3.79,0.597,3.956,1,0,0,0
Gaia DR3 2077467812700982016,6295227,8356,1.336,18.01,5.64,Gaia DR3 2077467817000372608,6295222,17767,1.529,14.53,3.81,0.234,4.264,0,0,0,0
Gaia DR3 2077045226579575040,0,10547,-0.009,21.83,4.66,Gaia DR3 2077045226579575168,6301046,14655,1.346,22.68,5.19,0.188,2.841,1,0,0,0
Gaia DR3 2076858069084271232,6303123,812,0.206,9.65,3.16,Gaia DR3 2076858069087902976,6303142,7847,1.302,11.29,3.03,-0.073,7.088,0,0,0,0
Gaia DR3 2076942284804904320,6305309,3153,1.010,18.94,3.72,Gaia DR3 2076942284804904448,6305301,12205,1.613,29.09,5.67,0.028,8.452,0,0,0,0
Gaia DR3 2073901791562998784,6309638,33406,0.397,13.66,5.22,Gaia DR3 2073901791562997760,6309641,36643,1.604,11.74,4.22,0.462,5.016,0,0,0,1
Gaia DR3 2075403655726739456,6310114,39143,0.373,21.89,3.92,Gaia DR3 2075403655726157440,6310112,71749,1.018,20.94,3.48,0.546,4.694,1,0,0,0
Gaia DR3 2075391801616402304,6310107,14989,7.446,42.89,4.67,Gaia DR3 2075391801616412928,6310128,76625,,28.30,5.11,0.211,27.239,0,0,0,0
Gaia DR3 2075391419353689984,6310250,2584,0.081,21.67,4.78,Gaia DR3 2075391453709845376,6310258,6866,1.132,21.72,3.77,0.534,4.317,1,0,0,0
Gaia DR3 2075390766517575808,6310452,7038,0.180,6.58,4.13,Gaia DR3 2075390770824302720,6310457,13650,1.078,8.39,4.72,-0.139,5.081,0,0,0,0
Gaia DR3 2104538033788274944,6342479,7634,0.682,11.96,3.49,Gaia DR3 2104538033788276224,6342486,39515,3.341,12.01,3.39,0.522,8.639,1,0,0,0
Gaia DR3 2104537965068798464,6342499,10300,0.728,8.16,3.41,Gaia DR3 2104537965068799232,6342504,5418,1.189,22.62,3.95,-0.090,5.479,0,0,0,0
Gaia DR3 2104493499271937152,6344371,8618,,8.76,3.62,Gaia DR3 2104493503567241600,6344375,8618,2.177,12.24,3.45,0.302,4.223,0,0,0,0
Gaia DR3 2104493503567241984,6344379,32908,2.158,9.08,5.75,Gaia DR3 2104493503567241600,6344375,8618,2.177,12.24,3.45,-0.279,5.168,0,0,1,0
Gaia DR3 2104114481294379904,6345159,6422,2.561,17.02,3.58,Gaia DR3 2104114481294379776,6345165,19975,1.555,17.51,3.90,0.014,15.227,1,0,0,0
Gaia DR3 2102429307923414528,0,7218,0.645,16.70,3.07,Gaia DR3 2102429307927137024,6350620,8656,0.795,15.88,2.98,0.921,2.003,1,0,0,0
Gaia DR3 2102379795543992832,6352771,553,0.035,12.13,3.92,Gaia DR3 2102379795543993728,6352776,10111,0.660,9.03,3.00,0.094,6.555,0,0,0,0
Gaia DR3 2101866323615202432,6357913,77974,7.823,14.92,5.58,Gaia DR3 2101866319313040256,6357902,154617,7.717,17.53,5.50,0.682,8.525,0,0,1,0
Gaia DR3 2101852682799185536,6358759,7095,0.450,10.40,3.70,Gaia DR3 2101852682799183232,6358735,12752,6.301,32.43,5.45,0.098,13.793,0,0,0,0
Gaia DR3 2101854538220817408,0,26667,1.978,15.40,4.06,Gaia DR3 2101854538225117568,6359292,42112,1.933,15.25,4.37,0.866,3.719,1,0,1,0
Gaia DR3 2101808221297866240,0,16993,0.263,18.01,3.98,Gaia DR3 2101808221297867648,6359746,87704,0.096,16.94,3.65,0.520,6.371,1,0,0,0
Gaia DR3 2101725483048286848,6362194,2663,1.402,16.60,5.42,Gaia DR3 2101725483048286592,6362190,6627,2.456,20.18,3.72,-0.425,5.177,0,0,0,0
Gaia DR3 2101725861005429760,0,20904,1.761,21.91,5.07,Gaia DR3 2101725861005429888,6362324,22487,1.798,24.99,5.85,0.205,2.352,0,0,1,0
Gaia DR3 2101711155037472512,6362885,2696,0.272,19.13,4.15,Gaia DR3 2101711155037471872,6362879,7848,0.814,19.60,3.88,0.410,4.821,1,0,0,0
Gaia DR3 2101715415640763008,0,10458,5.007,23.81,4.43,Gaia DR3 2101715415645212032,6363613,11864,5.053,27.05,5.10,0.286,1.850,0,0,1,0
Gaia DR3 2101667445149215744,6363879,841,0.201,9.47,4.94,Gaia DR3 2101667449449862144,6363895,265636,0.201,24.71,5.44,-0.250,18.620,0,0,1,0
Gaia DR3 2101691226388871808,6364161,17177,0.964,13.40,4.51,Gaia DR3 2101691226388871296,6364164,17625,1.555,17.95,4.23,-0.019,7.957,0,0,0,0
Gaia DR3 2077659230800082176,6366397,1787,0.225,18.07,3.97,Gaia DR3 2077659235102035840,6366391,28435,1.691,16.86,3.48,0.797,7.251,1,0,0,0
Gaia DR3 2077645766083817472,6367070,2740,1.797,28.23,4.71,Gaia DR3 2077645766083820544,6367079,25442,2.459,29.51,4.99,0.080,8.756,1,0,0,0
Gaia DR3 2077601235863084032,0,31193,0.729,20.69,4.63,Gaia DR3 2077601235863083648,6368104,37252,2.207,19.75,3.97,-0.332,2.571,1,0,0,0
Gaia DR3 2077601545094423552,0,3728,0.235,16.85,3.94,Gaia DR3 2077601545100820096,6368387,8651,0.931,16.09,3.71,0.449,3.453,1,0,0,0
Gaia DR3 2077624252588745600,6368562,1259,1.465,16.75,4.34,Gaia DR3 2077600789186610688,6368556,13802,1.270,14.40,3.46,0.387,6.671,0,0,0,0
Gaia DR3 2077621679901761280,0,25494,,14.24,3.33,Gaia DR3 2077621679907667840,6368988,39588,2.427,14.21,3.42,0.877,3.377,1,0,0,0
Gaia DR3 2077611303261561344,6370129,6318,0.409,17.50,5.49,Gaia DR3 2077611303266863360,6370120,10376,2.228,17.22,3.84,0.174,5.448,1,0,0,0
Gaia DR3 2077611303268952064,0,8829,,17.23,3.96,Gaia DR3 2077611303266863360,6370120,10376,2.228,17.22,3.84,0.614,1.492,1,0,0,0
Gaia DR3 2077612883809790336,0,2570,0.179,15.86,4.10,Gaia DR3 2077612883814892160,6370174,7797,3.539,16.29,4.14,0.698,4.577,1,0,0,0
Gaia DR3 2077612471492801664,0,12547,0.453,23.21,4.58,Gaia DR3 2077612471498001792,6370188,44953,4.413,21.50,3.69,0.651,5.211,1,0,0,0
Gaia DR3 2077425206625241856,6370642,1703,0.710,19.85,3.76,Gaia DR3 2077425210926410112,6370632,7629,0.955,20.46,3.71,0.140,8.503,1,0,0,0
Gaia DR3 2077480461377664256,0,3529,-0.040,7.50,4.28,Gaia DR3 2077480461384059648,6373680,7980,0.469,8.13,3.96,-0.246,4.362,1,0,0,0
Gaia DR3 2077052235966273536,6380444,1247,-0.007,29.11,5.41,Gaia DR3 2077052235966273792,6380450,71784,0.054,30.07,5.99,0.790,11.172,1,0,0,0
Gaia DR3 2077050685474830080,6381436,2357,-0.114,11.12,3.71,Gaia DR3 2077050685476208896,6381453,118473,0.172,12.23,3.70,0.661,9.924,1,0,0,0
Gaia DR3 2076956647168745088,0,3292,0.346,16.26,4.83,Gaia DR3 2076956647175551488,6381763,15664,1.183,18.65,3.72,0.454,8.035,0,0,0,0
Gaia DR3 2076943246877920896,6384144,5084,1.152,15.26,4.37,Gaia DR3 2076943246877919872,6384132,96780,0.733,14.66,3.72,0.387,9.785,1,0,0,0
Gaia DR3 2076917889389941888,0,7870,0.332,27.65,5.58,Gaia DR3 2076917889389943552,6385370,16099,1.723,26.17,4.29,0.268,7.127,1,0,0,0
Gaia DR3 2076917889389942784,6385357,14974,0.476,28.01,5.08,Gaia DR3 2076917889389943552,6385370,16099,1.723,26.17,4.29,0.706,5.065,1,0,0,0
Gaia DR3 2076909093288698112,0,17910,0.602,14.71,3.39,Gaia DR3 2076909093297080832,6386695,15536,1.273,14.47,3.41,0.632,1.369,1,0,0,0
Gaia DR3 2073906395767979648,6387834,12552,2.993,22.85,5.01,Gaia DR3 2073906189609509632,6387843,12914,1.141,22.00,4.67,0.253,13.864,1,0,0,0
Gaia DR3 2075403891937664384,6388597,477,0.278,20.62,4.45,Gaia DR3 2075403896244317184,6388602,7060,1.378,19.72,3.62,-0.478,5.177,1,0,0,0
Gaia DR3 2075403896244316416,0,5125,0.238,19.60,3.64,Gaia DR3 2075403896244317184,6388602,7060,1.378,19.72,3.62,0.981,3.283,1,0,0,0
Gaia DR3 2075394958403632000,6390429,10150,0.251,12.68,4.87,Gaia DR3 2075394962712764928,6390424,66371,2.988,6.51,3.88,0.580,8.142,0,1,0,0
Gaia DR3 2075357540645063168,6392977,2592,0.312,15.42,5.28,Gaia DR3 2075357544956335360,6392963,24252,1.229,17.35,3.87,-0.182,12.755,0,0,0,0
Gaia DR3 2104674373230548736,6418988,22794,1.223,9.00,3.47,Gaia DR3 2104674373230548224,6418986,89230,4.217,9.15,3.92,0.776,6.884,1,0,0,0
Gaia DR3 2104533150410015104,6421478,54608,0.543,6.44,3.29,Gaia DR3 2104533154705749888,6421480,116309,2.790,8.39,5.20,0.682,6.132,0,0,0,1
Gaia DR3 2104081221067915264,6425578,2395,2.993,20.38,4.68,Gaia DR3 2104081221067914624,6425580,7004,0.869,17.68,3.49,0.166,11.663,0,0,0,0
Gaia DR3 2103932683919376256,0,1085,0.021,12.87,4.54,Gaia DR3 2103932683919376768,6429168,10174,1.735,8.91,3.24,-0.563,3.388,0,0,0,0
Gaia DR3 2102398212359822336,0,7317,1.175,12.92,3.59,Gaia DR3 2102398212363815168,6431753,12970,1.505,12.18,3.48,0.355,3.311,1,0,0,0
Gaia DR3 2102385907279845376,6432015,999,0.592,18.39,4.57,Gaia DR3 2102386663194407424,6432008,245069,0.145,19.19,3.95,,19.409,1,0,0,0
Gaia DR3 2102384567250112256,6432432,508,0.348,11.89,3.79,Gaia DR3 2102384571547774208,6432431,11320,1.822,29.83,5.69,-0.147,9.003,0,0,0,0
Gaia DR3 2101865636416154752,0,375,1.626,23.08,4.89,Gaia DR3 2101865636420559488,6437237,7626,1.412,15.79,4.51,-0.566,3.133,0,0,0,0
Gaia DR3 2101864777428067712,6437373,2378,1.729,17.31,4.80,Gaia DR3 2101864571264254080,6437385,336418,1.044,14.08,3.14,0.192,10.670,0,0,0,0
Gaia DR3 2101859589102596096,0,1082,0.878,15.38,4.61,Gaia DR3 2101859589106732800,6438099,5623,0.827,19.00,3.86,-0.338,1.900,0,0,0,0
Gaia DR3 2101726857437816448,6440845,2247,0.304,12.35,4.20,Gaia DR3 2101726857437815680,6440833,9363,0.885,13.35,3.46,-0.409,6.905,1,0,0,0
Gaia DR3 2101719882406664832,0,22911,0.791,14.59,4.14,Gaia DR3 2101719882411177856,6442058,38932,3.420,14.15,3.78,0.348,3.771,1,0,0,0
Gaia DR3 2101719504449754496,0,22008,0.432,12.77,4.07,Gaia DR3 2101719504454104704,6442272,106389,0.164,13.88,4.32,0.864,6.071,1,0,0,0
Gaia DR3 2101694731082335360,6443797,4827,0.523,13.87,4.25,Gaia DR3 2101694696722595456,6443796,144431,2.619,9.71,3.52,-0.049,9.402,0,0,0,0
Gaia DR3 2077658582267053440,6445536,1177,0.209,15.19,4.93,Gaia DR3 2077658582267054336,6445538,7758,0.990,16.19,3.48,-0.262,4.229,1,0,0,0
Gaia DR3 2077653806263533696,0,7131,0.494,22.62,4.98,Gaia DR3 2077653806263533056,6446384,76529,0.096,23.73,5.44,0.764,6.652,1,0,0,0
Gaia DR3 2077673460026953216,0,9412,0.701,11.62,3.38,Gaia DR3 2077673460033255296,6446880,9284,1.030,11.50,3.11,0.578,1.402,1,0,0,0
Gaia DR3 2077625528192190720,0,3777,0.048,23.11,4.17,Gaia DR3 2077625528198297984,6447280,10228,1.980,23.44,4.02,0.694,4.295,1,0,0,0
Gaia DR3 2077614326919028096,0,2436,0.224,11.65,3.26,Gaia DR3 2077614326923961216,6449039,8331,0.683,9.79,3.38,0.512,4.148,0,0,0,0
Gaia DR3 2077518188377586432,6450202,10715,0.022,13.91,3.67,Gaia DR3 2077518287153453952,6450200,101749,0.087,13.97,4.16,0.606,8.689,1,0,0,0
Gaia DR3 2076954791749830272,6461076,7123,0.549,15.88,4.20,Gaia DR3 2076954791749831552,6461082,23453,1.535,16.32,3.43,0.676,5.463,1,0,0,0
Gaia DR3 2076960426747068544,6461835,2095,0.866,17.74,3.76,Gaia DR3 2076960461106810112,6461850,5657,0.890,21.55,4.05,0.082,11.764,0,0,1,0
Gaia DR3 2078411472844753152,0,57997,0.625,13.54,5.32,Gaia DR3 2078411468557002240,6466280,109013,0.140,10.98,4.57,0.441,4.502,0,0,0,0
Gaia DR3 2075406675074950528,6467316,1782,0.078,16.32,4.08,Gaia DR3 2075406679383219200,6467308,37918,0.782,16.47,3.80,0.508,8.806,1,0,0,0
Gaia DR3 2075407263498876288,0,613,0.335,16.84,4.46,Gaia DR3 2075407263498874112,6467479,8066,0.981,14.78,3.53,-0.495,3.689,0,0,0,0
Gaia DR3 2075411897755286016,6468030,1133,0.348,12.81,4.08,Gaia DR3 2075411902063641728,6468033,14900,1.344,12.83,3.84,-0.329,7.386,1,0,0,0
Gaia DR3 2075411902063642368,6468044,3360,1.045,11.17,3.31,Gaia DR3 2075411902063641728,6468033,14900,1.344,12.83,3.84,0.383,6.752,0,0,0,0
Gaia DR3 2075421174884869120,6469569,1617,0.362,11.36,3.55,Gaia DR3 2075421385352101632,6469563,25480,2.599,11.10,3.53,-0.403,7.469,1,0,0,0
Gaia DR3 2075421385352100992,6469560,14238,0.288,10.47,4.31,Gaia DR3 2075421385352101632,6469563,25480,2.599,11.10,3.53,0.641,4.076,1,0,0,0
Gaia DR3 2075371529359065472,0,8475,0.336,20.72,4.22,Gaia DR3 2075371907327260032,6470646,16573,2.341,22.12,3.81,0.596,3.620,1,0,0,0
Gaia DR3 2075377675451211648,6471007,17582,0.511,12.24,3.57,Gaia DR3 2075377679763353984,6471021,139340,3.282,11.61,3.60,0.927,8.407,1,0,0,0
Gaia DR3 2104649737297945984,6497821,6074,0.334,8.61,4.54,Gaia DR3 2104649737297946240,6497820,27011,1.728,6.46,4.76,-0.449,4.392,0,0,0,0
Gaia DR3 2104555419816525440,6500633,35759,2.081,18.44,3.76,Gaia DR3 2104553938051731456,6500634,24705,1.129,21.45,4.83,0.275,6.312,0,0,0,0
Gaia DR3 2104871563768805376,6502018,8141,1.498,22.85,4.00,Gaia DR3 2104871563768804608,6502016,7791,1.486,23.38,3.94,-0.685,3.122,1,0,1,0
Gaia DR3 2103948485098478848,6507521,1239,1.272,17.80,3.98,Gaia DR3 2103948489398982784,6507527,8310,0.289,39.82,5.51,-0.050,7.805,0,0,0,0
Gaia DR3 2102438859934463744,6508535,1179,0.852,31.43,5.73,Gaia DR3 2102438859934464000,6508532,12811,0.944,24.80,4.10,0.105,9.335,0,0,0,0
Gaia DR3 2101720256073296640,6521480,1154,-0.010,18.36,4.27,Gaia DR3 2101720260368307072,6521467,36300,2.406,17.39,3.49,0.743,8.102,1,0,0,0
Gaia DR3 2101695418271504256,0,21244,0.095,19.80,5.86,Gaia DR3 2101695418277116672,6523351,71667,2.530,23.86,4.80,-0.345,5.413,0,0,0,0
Gaia DR3 2101684968616463616,0,502,0.147,16.88,5.33,Gaia DR3 2101684972916680064,6523596,525069,0.280,18.35,4.13,0.524,18.500,1,0,0,0
Gaia DR3 2125703800124368384,6523991,932,0.082,19.45,4.29,Gaia DR3 2125703804424624256,6523982,5836,1.519,21.81,4.48,0.417,5.496,0,0,0,0
Gaia DR3 2077665179336859008,6525286,2378,0.217,13.69,5.69,Gaia DR3 2077665179336858112,6525281,35612,1.049,8.88,3.32,-0.146,4.388,0,0,0,0
Gaia DR3 2077665694728473216,0,16819,0.288,15.79,3.72,Gaia DR3 2077665694732958720,6525326,21366,1.946,16.29,3.89,0.684,3.165,1,0,0,0
Gaia DR3 2077667133542386432,6525412,730,0.263,12.58,3.36,Gaia DR3 2077667137841981952,6525409,7085,0.397,13.41,3.58,-0.150,7.254,1,0,0,0
Gaia DR3 2077653497021634944,0,10209,0.108,11.46,4.21,Gaia DR3 2077653497025910400,6526113,18164,1.031,11.06,2.92,0.243,2.982,1,0,0,0
Gaia DR3 2077653497021639040,0,3721,0.429,11.65,4.12,Gaia DR3 2077653497025910400,6526113,18164,1.031,11.06,2.92,0.243,5.529,1,0,0,0
Gaia DR3 2077674731343738752,6526992,2612,0.514,9.25,3.17,Gaia DR3 2077674731343735296,6526987,17018,1.229,10.35,3.28,0.219,11.271,0,0,0,1
Gaia DR3 2077674731343740544,6526995,790,0.384,10.29,3.01,Gaia DR3 2077674731343735296,6526987,17018,1.229,10.35,3.28,0.140,14.741,1,0,0,0
Gaia DR3 2077618033472313728,6528470,4220,-0.093,6.52,3.91,Gaia DR3 2077618037775713024,6528475,45599,2.284,6.17,4.33,0.295,7.817,1,0,0,0
Gaia DR3 2077709606475589632,0,8709,0.240,25.43,5.08,Gaia DR3 2077709606478864000,6528811,12272,1.735,24.66,4.89,0.600,2.741,1,0,0,0
Gaia DR3 2077533718979700608,6531334,2182,0.536,9.46,3.10,Gaia DR3 2077533714679132800,6531339,26887,2.053,9.30,4.78,-0.147,7.086,1,0,0,0
Gaia DR3 2077105424837163008,0,2897,0.175,9.94,3.28,Gaia DR3 2077105424842514048,6534993,9448,0.833,10.79,5.00,0.304,4.757,1,0,0,0
Gaia DR3 2076950462423001344,6542100,915,0.345,11.39,3.67,Gaia DR3 2076950359343784448,6542087,10475,3.091,11.45,3.95,0.643,7.674,1,0,0,0
Gaia DR3 2076973139850719872,0,10733,0.976,16.17,3.59,Gaia DR3 2076973135552184192,6542640,9769,0.846,15.78,3.47,0.435,1.845,1,0,0,0
Gaia DR3 2076924108495064960,0,5574,0.781,16.88,4.54,Gaia DR3 2076924108502892800,6543547,7797,3.260,15.29,3.49,0.180,3.281,0,0,0,1
Gaia DR3 2076924310355815296,6543892,637,0.177,14.44,4.39,Gaia DR3 2076924314661348736,6543893,8398,1.012,22.32,5.46,0.001,9.881,0,0,0,0
Gaia DR3 2076923279563438208,6544117,930,0.301,13.76,3.66,Gaia DR3 2076923283869201408,6544107,10163,1.142,14.91,3.35,0.603,8.365,1,0,0,0
Gaia DR3 2078413014745233664,6546394,1433,0.723,17.24,4.53,Gaia DR3 2078413019044856704,6546398,16897,1.459,17.13,3.68,-0.583,3.941,1,0,0,0
Gaia DR3 2075416398881566336,6547562,1054,0.106,13.66,4.02,Gaia DR3 2075416403189350656,6547575,11315,1.085,14.74,3.66,0.671,7.929,1,0,0,0
Gaia DR3 2075414096779013120,6548437,1027,0.366,11.19,3.08,Gaia DR3 2075414096779006848,6548447,94992,0.876,13.28,4.85,0.926,13.316,0,0,0,0
Gaia DR3 2075414101079511168,6548476,7939,0.375,10.88,3.19,Gaia DR3 2075414096779006848,6548447,94992,0.876,13.28,4.85,0.812,11.759,0,0,0,0
Gaia DR3 2075414101087064960,6548455,16340,0.767,11.68,3.65,Gaia DR3 2075414096779006848,6548447,94992,0.876,13.28,4.85,0.935,7.951,0,0,0,0
Gaia DR3 2075426122687531776,6548890,2030,0.057,21.33,4.78,Gaia DR3 2075426126995882880,6548898,16769,4.765,21.38,3.61,0.470,7.763,1,0,0,0
Gaia DR3 2105442274727213056,6591500,553,0.529,15.43,5.47,Gaia DR3 2105442279023926528,6591498,9820,0.711,13.34,3.17,0.059,3.840,0,0,0,0
Gaia DR3 2105442279023926784,0,1904,0.774,14.59,4.18,Gaia DR3 2105442279023926528,6591498,9820,0.711,13.34,3.17,-0.409,3.533,1,0,0,0
Gaia DR3 2102438688132426112,0,1890,0.013,11.54,3.27,Gaia DR3 2102438688135798400,6591775,8429,0.255,11.14,3.75,-0.153,1.134,1,0,0,0
Gaia DR3 2102449202215891328,6592743,4665,0.376,13.42,4.91,Gaia DR3 2102449202215891968,6592742,16478,1.387,14.59,3.76,-0.222,5.049,1,0,0,0
Gaia DR3 2102300355830263808,6595436,9979,0.645,13.90,3.68,Gaia DR3 2102300355830263680,6595429,16069,1.943,11.24,3.15,-0.642,3.873,0,0,0,0
Gaia DR3 2101732664233910528,0,12519,0.695,14.23,3.56,Gaia DR3 2101732664233910400,6605121,11557,2.202,15.68,4.20,0.012,1.744,1,0,0,0
Gaia DR3 2101745720934662528,0,13179,1.166,28.91,5.52,Gaia DR3 2101745716631228160,6605787,182836,0.190,26.73,5.68,-0.156,3.410,1,0,0,0
Gaia DR3 2101697475558658176,6607380,1505,0.213,12.87,3.60,Gaia DR3 2101697479862231040,6607403,244138,3.168,4.20,4.97,-0.505,19.664,0,0,0,0
Gaia DR3 2101697479859204352,0,5104,1.416,8.10,4.95,Gaia DR3 2101697479862231040,6607403,244138,3.168,4.20,4.97,-0.036,12.467,0,1,0,0
Gaia DR3 2125704727836041216,0,1293,0.000,18.81,3.98,Gaia DR3 2125704732137561856,6607660,7119,6.582,17.54,3.60,0.371,6.136,1,0,0,0
Gaia DR3 2077666480705090304,6609893,2328,0.709,15.09,3.55,Gaia DR3 2077666485007019648,6609879,32026,1.229,16.80,4.14,-0.184,11.961,0,0,0,0
Gaia DR3 2077680194540009728,0,5301,0.470,14.11,4.10,Gaia DR3 2077680194543046528,6610336,6867,1.171,13.66,3.44,0.276,2.377,1,0,0,0
Gaia DR3 2077676238870866816,6610821,1392,0.825,18.62,4.03,Gaia DR3 2077676243172860544,6610811,9220,1.604,12.88,3.72,0.105,10.379,0,0,0,0
Gaia DR3 2077681706371341312,0,6510,1.487,11.34,3.73,Gaia DR3 2077681706367734144,6611254,3976,1.252,11.85,3.22,0.124,1.124,1,0,0,0
Gaia DR3 2077711461902953984,0,9454,0.200,9.83,3.65,Gaia DR3 2077711461902951808,6613313,21283,1.252,9.36,3.42,0.050,3.958,1,0,0,0
Gaia DR3 2077716959461165184,6613754,9985,1.083,21.94,5.43,Gaia DR3 2077716955158170496,6613747,49165,3.678,22.12,5.29,0.137,18.055,1,0,0,0
Gaia DR3 2077549593178872960,0,15292,0.416,12.81,4.37,Gaia DR3 2077549593178872832,6614842,22509,1.020,13.37,3.66,-0.187,2.552,1,0,0,0
Gaia DR3 2076972796253428352,6627918,3003,0.383,9.07,3.84,Gaia DR3 2076972864972903936,6627912,20728,1.647,9.82,3.64,0.200,5.657,1,0,0,0
Gaia DR3 2076972933687798656,0,9058,0.264,3.81,4.71,Gaia DR3 2076972933692395520,6627990,11963,0.754,3.52,4.64,0.846,2.805,1,0,0,0
Gaia DR3 2076977739749475840,6628311,1063,0.662,20.50,4.33,Gaia DR3 2076977744055786880,6628328,8864,1.053,20.79,4.00,0.010,8.726,1,0,0,0
Gaia DR3 2076928506549533568,0,58231,2.451,10.01,3.92,Gaia DR3 2076928502246053888,6629456,40577,2.875,12.63,5.17,0.814,1.154,0,0,0,1
Gaia DR3 2078418344793483136,6630955,1605,1.626,11.25,4.79,Gaia DR3 2078418344804534656,6630958,11372,1.609,11.42,4.61,-0.419,5.415,1,0,1,0
Gaia DR3 2078414938889890432,6631331,2294,0.280,16.74,5.35,Gaia DR3 2078414943190222720,6631337,12216,2.478,14.82,3.88,0.243,7.315,0,0,0,0
Gaia DR3 2075415750347133824,0,1522,-0.040,5.80,4.27,Gaia DR3 2075415750354551168,6633398,19079,0.964,6.36,3.66,0.541,8.516,1,0,0,0
Gaia DR3 2075415746048560768,6633406,14777,0.399,11.85,3.24,Gaia DR3 2075415750354556416,6633420,26956,1.338,8.84,2.85,0.626,4.898,0,0,0,0
Gaia DR3 2075438840099156352,6634012,21353,0.642,10.39,5.30,Gaia DR3 2075438840099157248,6634026,52290,1.134,8.78,4.19,0.427,6.476,0,0,0,0
Gaia DR3 2075427089068648448,6634101,2390,0.981,10.27,3.57,Gaia DR3 2075427089068650368,6634112,30441,1.556,11.01,3.40,0.604,8.840,1,0,0,0
Gaia DR3 2075427123422046592,0,10983,0.370,10.37,3.15,Gaia DR3 2075427089068650368,6634112,30441,1.556,11.01,3.40,0.555,5.321,1,0,0,0
Gaia DR3 2075381974720064128,0,17794,0.200,10.53,5.09,Gaia DR3 2075381974730707328,6636310,46003,1.799,6.76,3.39,0.117,2.587,0,0,0,0
Gaia DR3 2075381974730708224,6636305,2936,0.350,6.96,3.90,Gaia DR3 2075381974730707328,6636310,46003,1.799,6.76,3.39,0.302,8.887,1,0,0,0
Gaia DR3 2104877954678929152,0,7417,0.143,10.49,3.26,Gaia DR3 2104877954680945920,6669610,15387,1.151,9.43,3.15,0.741,4.454,0,0,0,1
Gaia DR3 2104877954678929408,0,5004,0.036,10.68,3.81,Gaia DR3 2104877954680945920,6669610,15387,1.151,9.43,3.15,0.599,5.189,0,0,0,0
Gaia DR3 2104186361867069184,0,11094,0.272,17.00,3.86,Gaia DR3 2104186361867069056,6672652,48325,2.981,16.64,3.77,0.461,5.198,1,0,0,0
Gaia DR3 2102315096158171392,0,114543,2.427,9.28,3.35,Gaia DR3 2102315096158172544,6681913,111433,2.451,9.18,2.77,0.891,3.176,1,0,1,0
Gaia DR3 2101928269922056064,6774974,831,-0.028,11.78,3.10,Gaia DR3 2101928269922053632,6689030,51655,2.218,10.82,3.34,-0.235,9.417,1,0,0,0
Gaia DR3 2101928274217118336,0,10086,0.110,10.11,2.91,Gaia DR3 2101928269922053632,6689030,51655,2.218,10.82,3.34,0.538,5.050,1,0,0,0
Gaia DR3 2101757948701700096,6690312,967,0.753,28.82,4.82,Gaia DR3 2101757953001420416,6690307,8222,0.816,27.99,4.71,-0.753,4.966,1,0,0,0
Gaia DR3 2101759499189681664,0,28435,0.164,15.18,4.17,Gaia DR3 2101759396110466432,6690428,31971,1.259,18.32,4.51,-0.391,1.945,0,0,0,0
Gaia DR3 2125717548320179456,6692754,11355,1.116,10.34,3.42,Gaia DR3 2125717479600707968,6692779,97557,3.155,16.87,5.89,0.145,18.570,0,0,0,0
Gaia DR3 2077715649488394496,6698227,1383,1.600,31.11,4.98,Gaia DR3 2077715550711772032,6698214,7542,0.993,13.66,3.58,-0.062,8.819,0,1,0,0
Gaia DR3 2077719192844213376,6699518,2564,1.057,13.33,4.33,Gaia DR3 2077719192844215168,6699514,88414,2.206,12.89,4.22,-0.088,13.604,1,0,0,0
Gaia DR3 2077553785061769216,0,19369,0.431,25.83,4.45,Gaia DR3 2077553785066962304,6700225,37376,2.578,25.40,3.89,0.555,3.881,1,0,0,0
Gaia DR3 2077550104271627264,6700647,544,0.136,20.95,5.72,Gaia DR3 2077550104271168512,6700612,275919,0.243,20.85,4.09,0.476,15.890,1,0,0,0
Gaia DR3 2077550104271650432,6700639,818,-0.027,21.02,5.58,Gaia DR3 2077550104271168512,6700612,275919,0.243,20.85,4.09,0.052,12.804,1,0,0,0
Gaia DR3 2077539216538087680,0,10550,0.254,6.30,4.68,Gaia DR3 2077539216538087552,6701414,22899,0.876,7.03,4.29,-0.108,3.759,0,0,0,1
Gaia DR3 2077541724799065472,0,1341,0.421,11.59,3.35,Gaia DR3 2077541724799062528,6701770,50877,0.868,7.70,5.00,0.112,7.514,0,0,0,0
Gaia DR3 2077862163716530048,6704613,55559,8.928,18.04,4.04,Gaia DR3 2077862163716531072,6704617,43107,8.896,16.67,3.34,-0.611,4.207,1,0,1,0
Gaia DR3 2077117931788018432,0,19858,0.956,13.28,4.48,Gaia DR3 2077117931788018688,6707096,27258,1.185,14.09,4.31,0.039,3.083,1,0,0,0
Gaia DR3 2077119817265451392,6707817,11365,0.274,23.99,4.74,Gaia DR3 2077119821573372928,6707805,137303,0.655,21.78,4.10,0.741,6.832,0,0,0,0
Gaia DR3 2077119821573371520,6707789,1847,0.359,22.16,4.20,Gaia DR3 2077119821573372928,6707805,137303,0.655,21.78,4.10,0.669,10.961,1,0,0,0
Gaia DR3 2077119821573371776,6707796,24899,0.831,22.38,4.43,Gaia DR3 2077119821573372928,6707805,137303,0.655,21.78,4.10,0.924,7.440,1,0,0,0
Gaia DR3 2077119821573372160,6707811,1436,0.112,25.07,5.33,Gaia DR3 2077119821573372928,6707805,137303,0.655,21.78,4.10,0.630,12.313,0,0,0,0
Gaia DR3 2077119821573754112,0,38904,0.159,22.73,4.45,Gaia DR3 2077119821573372928,6707805,137303,0.655,21.78,4.10,0.897,5.157,1,0,0,0
Gaia DR3 2077119542387537536,6707941,8919,0.226,13.75,3.25,Gaia DR3 2077119512331147904,6707942,41504,3.004,13.65,3.16,0.966,6.393,1,0,0,0
Gaia DR3 2078430061475173376,6629920,4639,1.030,10.90,3.49,Gaia DR3 2078430061475173632,6715926,8110,1.367,11.12,3.60,-0.208,5.808,1,0,0,0
Gaia DR3 2078430125893590272,0,3112,0.181,11.53,3.89,Gaia DR3 2078430061475173632,6715926,8110,1.367,11.12,3.60,0.449,6.733,1,0,0,0
Gaia DR3 2078430125894951936,6715918,6849,1.344,11.59,4.02,Gaia DR3 2078430061475173632,6715926,8110,1.367,11.12,3.60,0.842,3.690,1,0,1,0
Gaia DR3 2078430130183117440,6715916,6262,0.083,11.04,3.96,Gaia DR3 2078430061475173632,6715926,8110,1.367,11.12,3.60,0.804,4.991,1,0,0,0
Gaia DR3 2078418344804540928,0,33655,3.445,17.24,5.19,Gaia DR3 2078418340502285056,6716981,41467,0.932,17.22,4.45,0.298,2.998,1,0,0,0
Gaia DR3 2078424903212457984,6717236,4000,0.480,19.86,4.50,Gaia DR3 2078424838795438208,6717248,18322,2.288,21.85,3.81,0.692,7.609,1,0,0,0
Gaia DR3 2078424903220526592,0,3494,0.456,20.63,5.91,Gaia DR3 2078424838795438208,6717248,18322,2.288,21.85,3.81,0.558,9.040,1,0,0,0
Gaia DR3 2078424735715955072,0,35998,1.905,17.22,3.49,Gaia DR3 2078424731413732992,6717252,37467,1.753,14.41,4.90,0.382,1.169,0,0,0,1
Gaia DR3 2075442581002645120,6719174,8829,0.429,10.89,4.96,Gaia DR3 2075442581003289472,6719163,367509,0.474,13.52,4.53,0.811,12.445,0,0,0,0
Gaia DR3 2075442581002645248,6719152,1784,0.296,15.90,4.32,Gaia DR3 2075442581003289472,6719163,367509,0.474,13.52,4.53,0.498,16.632,0,0,0,0
Gaia DR3 2075442585303815296,0,53337,0.505,12.95,4.85,Gaia DR3 2075442581003289472,6719163,367509,0.474,13.52,4.53,0.880,9.945,1,0,0,0
Gaia DR3 2075442585303821312,0,172926,0.212,15.21,4.53,Gaia DR3 2075442581003289472,6719163,367509,0.474,13.52,4.53,0.974,5.071,0,0,0,0
Gaia DR3 2075442585306998016,0,79147,0.276,13.67,4.79,Gaia DR3 2075442581003289472,6719163,367509,0.474,13.52,4.53,0.917,7.314,1,0,0,0
Gaia DR3 2075442585310547712,6719129,9473,1.089,19.35,4.11,Gaia DR3 2075442581003289472,6719163,367509,0.474,13.52,4.53,-0.068,21.099,0,0,0,0
Gaia DR3 2075442585310548352,0,3391,0.820,13.00,4.59,Gaia DR3 2075442581003289472,6719163,367509,0.474,13.52,4.53,0.345,11.787,1,0,0,0
Gaia DR3 2075439630373053184,6719258,1046,0.368,13.88,3.57,Gaia DR3 2075439630373051392,6719243,10519,0.850,17.12,3.81,0.168,9.973,0,0,0,0
Gaia DR3 2075440588134253568,6719994,1205,0.424,13.32,3.40,Gaia DR3 2075440794292683520,6719971,49229,0.893,10.26,3.81,0.140,13.029,0,0,0,0
Gaia DR3 2075428566531297920,0,14995,0.257,27.07,5.10,Gaia DR3 2075428356067162624,6720216,23022,2.330,25.87,4.94,0.776,3.377,1,0,0,0
Gaia DR3 2104885200286773632,6756113,8148,0.192,6.37,4.00,Gaia DR3 2104885204584988928,6756111,17854,0.793,7.50,4.06,-0.140,6.198,0,0,0,0
Gaia DR3 2104885204580845056,0,20817,0.800,6.30,4.70,Gaia DR3 2104885204584988928,6756111,17854,0.793,7.50,4.06,0.590,2.021,0,0,1,0
Gaia DR3 2102465694890226304,6763402,7171,0.757,25.45,4.76,Gaia DR3 2102466072847351936,6763400,144537,3.704,15.57,3.78,0.103,30.322,0,0,0,0
Gaia DR3 2102500226428161408,0,16142,0.203,17.82,5.01,Gaia DR3 2102500226421928192,6765310,15826,1.503,22.99,5.50,-0.056,1.343,0,0,0,0
Gaia DR3 2101930194067564672,6774921,125,0.376,17.36,4.69,Gaia DR3 2101930198369791232,6774920,23154,1.690,16.85,3.42,-0.776,10.343,1,0,0,0
Gaia DR3 2125769878201629056,0,25880,0.789,12.27,4.85,Gaia DR3 2125769878201629568,6777707,41411,1.173,11.19,4.02,-0.276,3.896,1,0,0,0
Gaia DR3 2125725897730723584,6778895,476,0.854,7.57,2.44,Gaia DR3 2125725893435292672,6778890,3673,0.782,8.08,2.97,-0.276,7.788,1,0,0,0
Gaia DR3 2125711501000832640,0,6961,0.365,22.15,4.62,Gaia DR3 2125711501006486912,6779680,8365,1.107,19.74,4.09,0.265,2.444,0,0,0,0
Gaia DR3 2125711432287012352,6779722,1725,0.985,10.35,4.59,Gaia DR3 2125711432287012992,6779726,7447,0.927,8.28,4.40,-0.276,4.390,0,0,0,0
Gaia DR3 2077778356012972800,6782589,7723,,12.62,4.39,Gaia DR3 2077778356012970880,6782577,9966,1.218,8.69,3.68,-0.012,13.663,0,0,0,0
Gaia DR3 2077778360306993024,0,3264,-0.058,12.20,3.95,Gaia DR3 2077778356012970880,6782577,9966,1.218,8.69,3.68,0.169,11.794,0,0,0,0
Gaia DR3 2077723178573843200,6784599,89180,0.259,2.93,3.42,Gaia DR3 2077723174270681984,6784590,190689,2.392,3.27,3.13,0.640,5.413,0,0,0,0
Gaia DR3 2077742901058377856,0,7127,0.522,14.12,3.39,Gaia DR3 2077742866703983488,6785304,12136,0.968,14.35,3.84,0.349,4.198,1,0,0,0
Gaia DR3 2077555812286541312,0,8759,0.302,17.59,3.92,Gaia DR3 2077555812291580160,6786006,9618,0.694,18.12,4.03,0.750,1.689,1,0,0,0
Gaia DR3 2077553510189200384,6786269,2594,0.448,10.21,3.67,Gaia DR3 2077553505885259648,6786275,101672,1.441,8.76,3.03,-0.288,5.754,0,0,0,0
Gaia DR3 2077861231702634624,6790421,800,0.285,10.13,3.14,Gaia DR3 2077861236003680896,6790426,10043,0.643,10.19,3.11,0.426,6.847,1,0,0,0
Gaia DR3 2077883982142440192,6790801,7004,0.325,19.32,4.59,Gaia DR3 2077883982150985344,6790798,6297,0.462,17.50,4.96,0.566,1.412,0,0,0,0
Gaia DR3 2077136176809151104,6792260,823,0.129,12.35,3.29,Gaia DR3 2077136176809611904,6792245,19897,,7.01,3.66,0.067,11.628,0,1,0,0
Gaia DR3 2077121367757234816,6793837,6828,0.087,15.02,3.72,Gaia DR3 2077121367761680896,6793830,12677,0.979,15.50,3.68,0.946,4.179,1,0,0,0
Gaia DR3 2077121367762092032,6793841,1721,0.238,14.25,3.67,Gaia DR3 2077121367761680896,6793830,12677,0.979,15.50,3.68,0.645,8.574,1,0,0,0
Gaia DR3 2078435730822632576,0,52234,0.558,21.71,3.72,Gaia DR3 2078435696472329344,6801296,62213,4.395,22.49,3.91,0.842,3.152,1,0,0,0
Gaia DR3 2078446721648604416,6803896,22631,1.190,15.80,5.12,Gaia DR3 2078446519790577280,6803898,16683,0.987,8.03,5.53,-0.630,3.407,0,1,0,0
Gaia DR3 2075420526351203584,0,6188,0.401,19.18,4.56,Gaia DR3 2075420526358265216,6804013,7994,1.291,19.40,3.62,0.725,8.022,1,0,0,0
Gaia DR3 2075420526358265856,6804027,1429,0.576,21.76,4.20,Gaia DR3 2075420526358265216,6804013,7994,1.291,19.40,3.62,-0.034,12.389,0,0,0,0
Gaia DR3 2075443959700542592,0,17050,1.397,16.64,3.28,Gaia DR3 2075443959700542464,6804152,22466,1.324,16.75,3.30,0.916,3.082,1,0,0,0
Gaia DR3 2075443238139105280,0,4724,-0.014,27.93,5.23,Gaia DR3 2075443238145633024,6804729,7498,1.035,23.86,4.70,0.016,3.203,0,0,0,0
Gaia DR3 2104725122564295808,6836867,33990,0.287,12.73,3.63,Gaia DR3 2104725118266076288,6836871,203748,4.830,15.08,3.70,0.319,8.063,0,0,0,1
Gaia DR3 2104006690495916800,6846547,1074,0.719,31.10,4.43,Gaia DR3 2104006694796137472,6846550,29110,1.679,24.63,5.46,0.034,8.348,0,0,0,0
Gaia DR3 2102506445535448576,0,9666,1.338,15.43,4.74,Gaia DR3 2102506445539585920,6851380,14580,1.873,16.07,4.43,0.219,3.279,1,0,0,0
Gaia DR3 2102689101909092224,6854350,739,0.613,27.70,5.84,Gaia DR3 2102689101909090816,6854344,11006,1.318,23.94,4.30,0.279,7.680,0,0,0,0
Gaia DR3 2101942396069413632,0,27813,0.471,9.05,4.79,Gaia DR3 2101942327356009216,6859813,204567,1.424,7.41,5.72,0.905,7.601,0,0,0,0
Gaia DR3 2101764167814054016,6861486,2084,0.218,30.95,5.99,Gaia DR3 2101764172114418048,6861478,18689,1.861,23.14,4.08,0.510,6.784,0,0,0,0
Gaia DR3 2125770153079585536,6863602,11561,1.069,21.99,4.44,Gaia DR3 2125770153079587072,6863598,11665,1.094,22.78,4.32,0.082,9.027,1,0,1,0
Gaia DR3 2077700535504215680,0,68289,0.956,11.07,4.09,Gaia DR3 2077700535507929600,6867096,77750,5.749,10.69,4.27,0.924,3.228,1,0,0,0
Gaia DR3 2077689059355365248,6867540,1766,0.593,21.04,4.14,Gaia DR3 2077688956276148480,6867535,8659,0.971,29.99,5.83,-0.476,5.204,0,0,0,0
Gaia DR3 2077689059355365888,6867543,516,0.567,27.83,4.27,Gaia DR3 2077688956276148480,6867535,8659,0.971,29.99,5.83,0.352,8.548,1,0,0,0
Gaia DR3 2077689471672250240,6867589,4963,0.431,28.42,5.14,Gaia DR3 2077689471672251008,6867593,10526,0.956,19.18,4.05,0.087,6.519,0,0,0,0
Gaia DR3 2077724892259682688,6870016,1469,0.283,7.60,3.75,Gaia DR3 2077724896561264640,6870010,15069,0.618,8.18,4.24,0.419,6.571,1,0,0,0
Gaia DR3 2077877110203045248,0,11516,1.872,20.81,3.71,Gaia DR3 2077877110196946176,6875207,11457,1.694,20.81,4.09,-0.938,1.317,1,0,0,0
Gaia DR3 2077865256093308928,6875300,739,0.067,9.94,3.00,Gaia DR3 2077865256093307904,6875287,13318,1.361,7.49,4.13,-0.374,6.321,0,0,0,0
Gaia DR3 2077885734489197184,0,24219,-0.078,6.54,5.24,Gaia DR3 2077885734497676800,6876668,31834,0.655,5.97,3.99,0.461,2.128,1,0,0,0
Gaia DR3 2077885734497675648,6876671,7472,1.446,26.38,4.62,Gaia DR3 2077885734497676800,6876668,31834,0.655,5.97,3.99,0.221,16.615,0,0,0,0
Gaia DR3 2077135111652831616,0,76509,0.402,14.09,3.42,Gaia DR3 2077135176073648896,6876921,101012,2.844,14.35,3.26,0.900,4.541,1,0,0,0
Gaia DR3 2077135352175338112,6877134,2344,0.854,13.39,3.54,Gaia DR3 2077135347872659712,6877139,7101,1.325,19.68,5.26,-0.489,4.839,0,0,0,0
Gaia DR3 2077126483054639104,6878695,2057,0.328,12.84,4.17,Gaia DR3 2077126483054638976,6878696,18397,3.067,12.49,3.41,0.405,6.511,1,0,0,0
Gaia DR3 2077220529956178304,6878743,4941,1.414,18.68,3.66,Gaia DR3 2077220525658924544,6878738,9015,3.127,17.75,3.31,0.292,5.270,1,0,0,0
Gaia DR3 2077220529965092736,0,1865,1.266,17.36,5.83,Gaia DR3 2077220525658924544,6878738,9015,3.127,17.75,3.31,-0.369,4.399,1,0,0,0
Gaia DR3 2077169540111896064,6880593,1038,0.083,11.36,5.35,Gaia DR3 2077169540111892480,6880588,6145,1.407,9.62,3.80,-0.191,7.995,0,0,0,0
Gaia DR3 2078428270467226112,6888312,3473,0.411,8.98,5.69,Gaia DR3 2078428270467225984,6888300,19868,,8.68,5.24,-0.035,8.471,1,0,0,0
Gaia DR3 2078450883467696768,0,6519,0.341,17.49,5.72,Gaia DR3 2078451089635748224,6888641,12679,0.974,16.49,3.60,0.508,3.878,1,0,0,0
Gaia DR3 2075445986920168064,6889928,2162,0.280,15.87,5.69,Gaia DR3 2075446021284882944,6889932,16739,,16.41,4.18,0.440,6.520,1,0,0,0
Gaia DR3 2075449148020925312,6891229,12074,0.188,20.16,4.49,Gaia DR3 2075449148015441664,6891224,275476,0.321,19.80,4.50,0.650,11.136,1,0,0,0
Gaia DR3 2116736290664706688,0,239567,3.343,16.98,3.59,Gaia DR3 2116736286365611136,6922301,238780,3.326,16.99,3.64,0.989,1.442,1,0,1,0
Gaia DR3 2105510620544053632,7017800,9166,1.250,16.14,4.39,Gaia DR3 2105510620544051584,6932503,120990,2.195,10.50,5.73,0.075,19.632,0,0,0,0
Gaia DR3 2105510620544053760,6932515,7302,0.582,15.47,5.14,Gaia DR3 2105510620544051584,6932503,120990,2.195,10.50,5.73,0.227,21.294,0,0,0,0
Gaia DR3 2102507884348797056,0,7594,0.244,13.85,3.31,Gaia DR3 2102507884347713152,6937118,9892,1.582,14.00,3.30,0.944,2.786,1,0,0,0
Gaia DR3 2102507884353845504,6937116,615,1.608,13.16,3.95,Gaia DR3 2102507884347713152,6937118,9892,1.582,14.00,3.30,0.419,6.414,1,0,1,0
Gaia DR3 2102521666898377600,0,35387,3.970,27.42,4.11,Gaia DR3 2102521666903382528,6938264,32937,3.866,27.12,4.40,0.517,2.440,1,0,1,0
Gaia DR3 2102521666902212736,0,17833,1.328,28.92,5.17,Gaia DR3 2102521666903382528,6938264,32937,3.866,27.12,4.40,-0.029,3.650,1,0,0,0
Gaia DR3 2101947996712896256,6945588,3649,0.378,19.76,4.18,Gaia DR3 2101947996712894976,6945591,46383,2.591,19.58,4.18,0.455,8.913,1,0,0,0
Gaia DR3 2125778399416930688,0,6933,3.163,15.18,4.94,Gaia DR3 2125778399416929792,6949326,17963,2.811,15.62,3.50,0.402,3.923,1,0,0,0
Gaia DR3 2125731459714630912,6949609,1009,0.498,18.94,5.01,Gaia DR3 2125731464014361088,6949607,13557,2.254,18.55,3.17,0.549,8.402,1,0,0,0
Gaia DR3 2125730532001656192,6949877,3639,0.806,26.38,4.67,Gaia DR3 2125730536301467520,6949872,6192,1.069,15.97,3.93,0.033,6.450,0,0,0,0
Gaia DR3 2125730536295563392,0,1925,0.148,24.13,5.58,Gaia DR3 2125730536301467520,6949872,6192,1.069,15.97,3.93,-0.663,3.178,0,0,0,0
Gaia DR3 2077783166384474496,6953189,2565,0.352,32.37,4.54,Gaia DR3 2077783170677203328,6953188,10486,0.375,32.05,4.16,0.683,5.109,1,0,0,0
Gaia DR3 2077748432983221760,6955454,40289,0.601,15.53,4.74,Gaia DR3 2077748432983221632,6955459,62427,0.596,14.98,3.70,0.794,4.800,1,0,1,0
Gaia DR3 2077746813771904000,6956254,512,0.339,19.24,4.48,Gaia DR3 2077746818074592768,6956255,7860,0.161,11.46,4.21,-0.014,7.390,0,1,0,0
Gaia DR3 2077563470211632512,6957008,2539,1.349,9.78,3.73,Gaia DR3 2077564951982410368,6957021,75095,2.165,11.03,3.08,0.564,7.934,0,0,0,1
Gaia DR3 2077126964091057792,6963866,1059,0.217,22.22,5.37,Gaia DR3 2077126968399437952,6963869,20664,2.168,19.12,3.25,-0.156,6.123,0,0,0,0
Gaia DR3 2077220903616296576,6964073,2026,0.049,10.09,3.20,Gaia DR3 2077220907922701824,6964067,19393,2.373,9.81,3.58,0.421,6.532,1,0,0,0
Gaia DR3 2078450608602175616,0,22885,1.649,10.69,3.68,Gaia DR3 2078450608599555456,6974809,26299,1.572,11.42,3.40,0.625,2.007,1,0,1,0
Gaia DR3 2075452274757341824,6975967,10115,1.683,7.38,3.75,Gaia DR3 2075452274757341568,6975958,32159,1.225,6.00,4.29,0.445,5.661,0,0,0,0
Gaia DR3 2075543774729467520,0,9385,3.889,21.90,4.36,Gaia DR3 2075543774739796352,6977064,10182,3.913,23.61,5.58,0.620,1.133,1,0,1,0
Gaia DR3 2104810369074881920,7008899,10893,0.811,15.28,3.54,Gaia DR3 2104810265995665664,7008892,14077,1.395,19.53,4.42,0.268,5.693,0,0,0,1
Gaia DR3 2104783942138023296,7009607,1039,0.263,12.12,3.56,Gaia DR3 2104783912077257728,7009601,17130,1.037,10.98,3.93,0.422,8.432,0,0,0,0
Gaia DR3 2105511307738801792,7017608,1422,0.477,8.75,3.09,Gaia DR3 2105511303439045120,7017609,14689,0.986,12.08,3.36,0.228,7.117,0,0,0,0
Gaia DR3 2102521250287556480,7022567,1717,0.220,15.40,5.41,Gaia DR3 2102533005617529600,7022561,30481,1.951,15.22,3.47,-0.267,7.233,1,0,0,0
Gaia DR3 2102526168029648256,0,5580,0.529,14.18,4.02,Gaia DR3 2102526168029649280,7022889,21982,1.688,14.63,3.38,-0.364,2.892,1,0,0,0
Gaia DR3 2102522800775737088,0,32836,0.548,6.90,3.04,Gaia DR3 2102522800775275648,7023008,504787,6.182,8.35,3.47,0.651,4.703,0,0,0,1
Gaia DR3 2102651821594086400,7025943,13718,3.032,20.31,3.81,Gaia DR3 2102651821594086912,7025945,22836,3.008,18.60,3.51,-0.454,4.144,1,0,1,0
Gaia DR3 2101972250388334336,7030829,250,0.130,14.87,3.75,Gaia DR3 2101972254689082880,7030838,11605,1.049,14.54,3.25,-0.404,7.174,1,0,0,0
Gaia DR3 2101970467976193536,0,8257,1.817,19.06,3.75,Gaia DR3 2101970467981885440,7031066,14272,1.762,18.69,3.53,0.852,3.065,1,0,1,0
Gaia DR3 2101961049113540224,7032214,507,-0.069,12.36,3.70,Gaia DR3 2101960984694218112,7032218,92369,2.250,14.98,4.11,0.119,12.356,0,0,0,0
Gaia DR3 2101961049113550976,7032209,569,2.245,23.88,5.59,Gaia DR3 2101960984694218112,7032218,92369,2.250,14.98,4.11,0.015,12.243,0,0,1,0
Gaia DR3 2125790317945178112,7033244,1587,0.354,19.40,4.54,Gaia DR3 2125790322246810368,7033239,19785,1.597,20.40,4.09,0.773,6.856,1,0,0,0
Gaia DR3 2125790322246810112,0,11752,0.210,22.24,4.39,Gaia DR3 2125790322246810368,7033239,19785,1.597,20.40,4.09,0.873,3.298,1,0,0,0
Gaia DR3 2125742321691979392,7035833,7295,0.763,14.06,3.37,Gaia DR3 2125742111233741824,7035844,28943,1.295,13.70,3.73,-0.178,11.397,1,0,0,0
Gaia DR3 2077707201297364608,7037144,6437,1.179,23.12,4.65,Gaia DR3 2077707201297365248,7037146,46833,1.646,10.40,3.36,-0.531,4.561,0,1,0,0
Gaia DR3 2077798215942422528,7037936,915,1.007,17.60,3.65,Gaia DR3 2077798220243443200,7037934,24357,1.237,29.83,5.82,0.017,13.342,0,0,0,0
Gaia DR3 2077790008265345280,7039051,23512,0.763,7.80,3.62,Gaia DR3 2077790008265344896,7039052,41515,1.443,9.28,3.53,-0.532,4.650,0,0,0,1
Gaia DR3 2077891713092365824,0,2092,0.535,25.69,5.58,Gaia DR3 2077891708787746176,7046300,6432,1.640,25.03,4.33,-0.136,4.485,1,0,0,0
Gaia DR3 2077143323631070208,7047976,12143,0.510,19.68,5.65,Gaia DR3 2077143323634847872,7047979,23165,2.332,19.81,3.76,0.064,3.918,1,0,0,0
Gaia DR3 2077237636813272320,7048369,418,2.243,42.46,4.18,Gaia DR3 2077237641114828800,7048365,8669,1.280,11.47,3.54,0.161,8.475,0,0,0,0
Gaia DR3 2077233273122519680,7048927,591,0.442,24.95,5.04,Gaia DR3 2077233346147561600,7048912,10761,1.165,16.56,3.45,-0.044,7.613,0,0,0,0
Gaia DR3 2077223072577234304,0,4796,0.483,9.70,3.79,Gaia DR3 2077223072585838080,7049195,14229,1.422,7.93,3.33,0.740,4.162,0,0,0,0
Gaia DR3 2077228982460941312,7049790,10059,1.464,19.69,3.45,Gaia DR3 2077228604503816704,7049758,21069,3.514,19.51,4.27,0.146,13.027,1,0,0,0
Gaia DR3 2104785110370529792,7093592,4682,0.459,15.74,5.17,Gaia DR3 2104785114667528704,7093589,10152,1.246,15.54,3.88,0.629,3.735,1,0,0,0
Gaia DR3 2104778964272753280,7093718,29507,0.142,19.06,3.84,Gaia DR3 2104778964274353664,7093721,60249,10.837,19.49,3.75,0.636,4.028,1,0,0,0
Gaia DR3 2104961929880907008,7095027,2758,1.355,17.71,4.02,Gaia DR3 2104961929880906624,7095032,28144,2.606,17.36,3.95,0.431,7.819,1,0,0,0
Gaia DR3 2105482995314279296,0,30973,0.317,11.32,5.78,Gaia DR3 2105482239400036352,7103401,53787,3.807,10.78,3.93,0.521,3.840,1,0,0,0
Gaia DR3 2105482995314280064,0,42937,0.273,11.11,4.41,Gaia DR3 2105482239400036352,7103401,53787,3.807,10.78,3.93,0.907,2.281,1,0,0,0
Gaia DR3 2102704185830420352,0,22154,1.522,11.26,4.46,Gaia DR3 2102704185835254784,7109052,46178,1.487,11.58,2.96,0.427,4.194,1,0,1,0
Gaia DR3 2102677969355123968,7110189,818,0.138,11.55,5.73,Gaia DR3 2102677969355126656,7110195,13786,1.544,12.03,3.26,-0.257,8.415,1,0,0,0
Gaia DR3 2101976236122953600,7115361,1470,0.477,19.89,4.71,Gaia DR3 2101976240418875520,7115384,820936,0.341,16.68,4.03,0.382,16.819,0,0,0,0
Gaia DR3 2101976274778621952,7115403,979,0.097,17.62,4.33,Gaia DR3 2101976240418875520,7115384,820936,0.341,16.68,4.03,,19.573,1,0,0,0
Gaia DR3 2125781796731950592,7118456,6157,0.324,12.12,5.82,Gaia DR3 2125781904111089920,7118463,160003,3.747,14.95,3.89,0.473,8.784,0,0,0,1
Gaia DR3 2125757233812922240,0,8844,0.156,17.90,4.79,Gaia DR3 2125757233818335104,7119231,16405,0.935,15.97,4.94,-0.027,3.966,0,0,0,0
Gaia DR3 2125755687630230016,0,5051,1.121,20.05,3.95,Gaia DR3 2125755683330796160,7119816,7346,1.133,16.00,4.45,-0.912,1.229,0,0,1,0
Gaia DR3 2125755786410024320,7119838,918,2.225,13.40,3.15,Gaia DR3 2125755683330796160,7119816,7346,1.133,16.00,4.45,-0.124,12.020,0,0,0,0
Gaia DR3 2125840934140355200,7121050,2220,0.569,16.40,3.75,Gaia DR3 2125840934140356352,7121057,47517,2.824,16.61,4.02,-0.405,5.479,1,0,0,0
Gaia DR3 2077766506204499456,0,2020,0.210,9.65,3.57,Gaia DR3 2077766506204498688,7124012,12680,0.772,11.82,3.45,0.282,6.115,0,0,0,1
Gaia DR3 2077767395257423360,7124131,655,0.565,11.57,5.12,Gaia DR3 2077768155471994496,7124119,40287,2.865,11.75,3.55,-0.213,10.114,1,0,0,0
Gaia DR3 2077241351966928256,7133298,3233,0.490,7.60,5.54,Gaia DR3 2077241351966929408,7133301,8606,2.472,13.81,3.53,0.020,7.830,0,0,0,0
Gaia DR3 2077203036553145600,7135049,752,1.412,13.00,3.82,Gaia DR3 2077203040857710464,7135050,10901,1.409,13.87,3.35,-0.111,6.450,1,0,1,0
Gaia DR3 2077195378630836608,0,25972,0.495,12.57,3.50,Gaia DR3 2077195378636299776,7137013,24954,2.095,13.09,3.31,0.763,1.562,1,0,0,0
Gaia DR3 2078504484670123392,0,28385,1.661,13.09,3.85,Gaia DR3 2078504484670122496,7138225,39968,1.798,14.26,3.55,0.882,3.241,1,0,0,0
Gaia DR3 2078504484670125568,7138235,2328,0.446,11.92,5.24,Gaia DR3 2078504484670122496,7138225,39968,1.798,14.26,3.55,0.664,8.746,0,0,0,1
Gaia DR3 2105152312891954176,7177165,16721,0.190,13.70,4.93,Gaia DR3 2105152111032817024,7177175,25930,2.527,12.46,3.69,0.519,8.183,0,0,0,0
Gaia DR3 2105152317191246720,7177167,14781,2.556,12.01,3.68,Gaia DR3 2105152111032817024,7177175,25930,2.527,12.46,3.69,-0.095,8.823,1,0,1,0
Gaia DR3 2104262022011262720,7180600,2656,0.779,24.51,4.38,Gaia DR3 2104262022011262464,7180604,6703,1.073,26.33,5.05,-0.268,7.088,1,0,0,0
Gaia DR3 2105716401011494656,0,33121,2.711,18.64,3.48,Gaia DR3 2105716401016428800,7183209,27781,2.614,18.30,3.57,0.522,1.031,1,0,1,0
Gaia DR3 2105528345871134336,7183749,14342,0.722,17.37,4.93,Gaia DR3 2105528350169042688,7183755,137732,6.463,17.52,2.97,0.227,7.274,1,0,0,0
Gaia DR3 2102542351466453248,7189198,19444,1.179,17.32,3.58,Gaia DR3 2102542351466456448,7189219,93201,,18.49,5.76,0.202,25.089,1,0,0,0
Gaia DR3 2102719269756797440,0,87313,0.705,10.48,3.61,Gaia DR3 2102719265458128896,7190814,109843,2.867,9.43,3.04,0.755,3.350,0,0,0,0
Gaia DR3 2102726141708266368,7192222,706,1.215,14.99,2.96,Gaia DR3 2102726141708266624,7192217,11369,0.810,16.59,2.91,-0.208,9.865,1,0,0,0
Gaia DR3 2125984935803418112,7198656,778,0.168,11.81,4.52,Gaia DR3 2125985004522894592,7198648,9210,1.020,9.40,3.12,-0.400,5.303,0,0,0,0
Gaia DR3 2125985004522895232,7198649,3844,1.475,24.73,5.04,Gaia DR3 2125985004522894592,7198648,9210,1.020,9.40,3.12,-0.087,8.494,0,0,0,0
Gaia DR3 2125795063890686720,7199343,8646,0.656,25.41,5.83,Gaia DR3 2125795063890685824,7199351,68150,1.116,20.54,5.78,0.071,15.052,0,0,0,0
Gaia DR3 2125794338035091072,7199804,812,0.733,14.36,3.05,Gaia DR3 2125794342336873216,7199814,11118,1.565,25.91,4.29,0.052,8.765,0,0,0,0
Gaia DR3 2125797984468600320,0,4912,0.003,34.62,5.10,Gaia DR3 2125797984468599296,7200463,5832,2.858,34.08,5.43,0.423,2.433,1,0,0,0
Gaia DR3 2125759359823094656,7202034,456,-0.177,5.18,3.60,Gaia DR3 2125759359823094528,7202027,7175,,15.57,3.80,0.011,8.514,0,0,0,0
Gaia DR3 2125763933965758976,0,27836,0.180,10.29,3.79,Gaia DR3 2125763933967574656,7202549,68123,2.861,9.81,4.79,0.519,3.829,1,0,0,0
Gaia DR3 2077794784269760896,7205144,1282,0.929,22.84,5.77,Gaia DR3 2077794784269763072,7205150,10151,1.166,30.03,4.70,-0.008,6.607,0,0,0,0
Gaia DR3 2077818011448597120,0,18762,2.186,14.22,4.92,Gaia DR3 2077818011453018240,7205560,100737,0.135,13.36,3.85,0.442,5.741,1,0,0,0
Gaia DR3 2077814060083172096,7206137,18367,0.364,21.17,4.53,Gaia DR3 2077814060083170176,7206132,46202,4.609,20.08,4.33,0.336,5.747,1,0,0,0
Gaia DR3 2077771660165483648,7207394,13831,1.224,16.36,3.42,Gaia DR3 2077771660165484032,7207391,12689,1.178,17.87,3.63,-0.368,6.868,1,0,1,0
Gaia DR3 2077759428093186176,0,33652,0.283,31.61,5.66,Gaia DR3 2077759428098661760,7207774,67668,0.841,28.32,4.22,0.447,4.219,0,0,0,0
Gaia DR3 2077914351855736576,7212081,1405,0.589,18.24,4.67,Gaia DR3 2077914356154543360,7212091,21140,1.934,18.10,3.46,-0.150,7.832,1,0,0,0
Gaia DR3 2077243855922961536,7215826,846,0.190,14.92,5.80,Gaia DR3 2077243860227682816,7215832,36178,3.304,18.69,4.47,0.361,8.053,0,0,0,0
Gaia DR3 2077243860219563776,0,32436,3.331,18.27,4.43,Gaia DR3 2077243860227682816,7215832,36178,3.304,18.69,4.47,-0.468,1.956,1,0,1,0
Gaia DR3 2078697517676197376,7219758,15326,0.100,11.12,3.79,Gaia DR3 2078697517676198400,7219766,39989,2.740,11.61,3.36,0.302,5.825,1,0,0,0
Gaia DR3 2078697586398430592,7219756,1824,0.633,10.81,3.95,Gaia DR3 2078697517676198400,7219766,39989,2.740,11.61,3.36,0.571,8.673,1,0,0,0
Gaia DR3 2078694768897205248,7220267,482,0.168,15.54,5.94,Gaia DR3 2078694597098515840,7220273,7197,2.079,11.28,4.25,0.288,6.729,0,0,0,0
Gaia DR3 2104796590820152064,0,47401,2.152,8.45,4.77,Gaia DR3 2104843526222541184,7257684,117563,2.137,7.15,4.42,0.736,4.444,0,0,1,0
Gaia DR3 2105157642950690688,7258600,8074,2.049,14.69,3.61,Gaia DR3 2105157642951959680,7258594,13088,,14.80,3.83,0.015,10.034,1,0,0,0
Gaia DR3 2105155439627981312,7258964,552,1.573,18.78,5.46,Gaia DR3 2105155443928089984,7258965,10341,1.238,18.28,3.30,-0.301,6.603,1,0,0,0
Gaia DR3 2105545113422642816,7266425,700,0.659,10.97,3.60,Gaia DR3 2105545117721556352,7266428,73574,1.462,8.37,3.87,0.390,10.523,0,0,0,0
Gaia DR3 2125983767572363136,0,54852,0.086,16.01,4.16,Gaia DR3 2125983767572363392,7280953,90748,10.561,14.79,4.00,0.942,4.041,1,0,0,0
Gaia DR3 2125823303297619072,7282077,1284,0.790,21.85,4.48,Gaia DR3 2125823307595862016,7282078,8452,2.798,31.26,4.81,-0.695,4.284,0,0,0,0
Gaia DR3 2125809804214908800,0,4677,1.966,14.92,3.79,Gaia DR3 2125809804218734720,7282705,4446,2.068,14.90,3.55,0.449,1.073,1,0,1,0
Gaia DR3 2125764964757151744,0,1965,0.361,10.92,3.48,Gaia DR3 2125764930400669184,7284119,7910,0.973,8.35,2.95,0.635,4.242,0,0,0,0
Gaia DR3 2125845499687033088,7284748,960,1.090,18.31,5.28,Gaia DR3 2125845503985566336,7284744,15163,1.089,16.73,3.80,0.585,7.789,1,0,1,0
Gaia DR3 2125846019374747008,0,5532,0.298,16.88,3.61,Gaia DR3 2125846019381669888,7284789,7873,1.664,16.59,3.54,0.650,2.698,1,0,0,0
Gaia DR3 2077831824067789440,7286628,2879,2.031,15.98,3.89,Gaia DR3 2077831824063217152,7286632,9132,,15.70,3.57,-0.215,3.849,1,0,0,0
Gaia DR3 2077820863307074560,0,20790,0.500,16.47,3.52,Gaia DR3 2077820859010966144,7287159,15125,1.252,17.51,3.83,0.133,2.991,1,0,0,0
Gaia DR3 2077957993028867840,7292812,430,0.318,16.22,5.19,Gaia DR3 2077957988724168320,7292810,10303,1.006,15.41,3.51,-0.392,7.151,1,0,0,0
Gaia DR3 2077915451377691776,7293489,1304,0.405,12.87,3.64,Gaia DR3 2077915661830011648,7293474,23571,1.065,13.30,3.33,0.224,11.727,1,0,0,0
Gaia DR3 2077916211580589440,0,8282,0.128,19.44,4.36,Gaia DR3 2077916314665091712,7293547,5686,1.346,19.60,4.34,-0.172,2.014,1,0,0,0
Gaia DR3 2078007024372890112,7294685,1744,0.474,10.92,5.23,Gaia DR3 2078007024372888448,7294684,62516,1.817,6.74,5.12,0.331,8.817,0,0,0,0
Gaia DR3 2077996746513268992,7295241,1605,0.601,21.87,5.62,Gaia DR3 2077996750803084416,7295239,21619,1.457,17.80,3.56,-0.518,5.034,0,0,0,0
Gaia DR3 2077247223180523904,7296304,1426,0.572,16.44,3.49,Gaia DR3 2077247227482172032,7296315,10047,1.152,17.07,3.56,0.826,6.233,1,0,0,0
Gaia DR3 2077246639064959872,7296610,411,-0.120,15.95,5.14,Gaia DR3 2077246643366640512,7296609,11400,1.153,18.34,3.34,0.287,8.133,0,0,0,0
Gaia DR3 2077213211334893056,0,50227,0.476,15.62,5.17,Gaia DR3 2077213211340472320,7299808,53701,1.832,16.19,4.71,0.613,2.960,1,0,0,0
Gaia DR3 2077210389538126592,7300079,1633,0.407,11.08,4.01,Gaia DR3 2077210393841959552,7300065,10105,1.123,11.67,3.71,-0.375,9.020,1,0,0,0
Gaia DR3 2077210393836467456,0,5763,-0.073,10.94,3.96,Gaia DR3 2077210393841959552,7300065,10105,1.123,11.67,3.71,0.762,3.694,1,0,0,0
Gaia DR3 2077210393836475648,7300073,8011,0.385,11.01,3.75,Gaia DR3 2077210393841959552,7300065,10105,1.123,11.67,3.71,0.405,3.421,1,0,0,0
Gaia DR3 2077210393836480128,0,1831,-0.096,12.92,5.21,Gaia DR3 2077210393841959552,7300065,10105,1.123,11.67,3.71,-0.212,7.079,0,0,0,0
Gaia DR3 2078702873492495616,7301793,1153,0.313,15.55,4.35,Gaia DR3 2078702877795582976,7301798,7857,1.201,14.02,3.48,0.564,5.906,0,0,0,0
Gaia DR3 2078702877786670080,0,4884,0.308,14.06,4.01,Gaia DR3 2078702877795582976,7301798,7857,1.201,14.02,3.48,0.183,3.721,1,0,0,0
Gaia DR3 2116805697336589568,7335017,104676,0.807,12.28,3.44,Gaia DR3 2116805731697019392,7335019,371913,9.004,11.46,3.30,0.313,6.170,1,0,0,0
Gaia DR3 2116805731696447744,7335012,12616,0.662,13.13,4.94,Gaia DR3 2116805731697019392,7335019,371913,9.004,11.46,3.30,0.521,11.180,0,0,0,0
Gaia DR3 2105560545242025600,0,6901,0.223,27.35,4.72,Gaia DR3 2105560545244246528,7346395,8584,1.108,25.96,3.94,0.504,2.268,1,0,0,0
Gaia DR3 2105596760407544576,7347779,15702,0.454,41.25,4.77,Gaia DR3 2105596760407543808,7347778,5773,0.865,16.84,3.97,-0.162,9.756,0,1,0,0
Gaia DR3 2125824613262291968,0,6471,0.717,31.70,5.87,Gaia DR3 2125824613266013312,7363211,6187,0.792,27.48,5.54,0.352,1.553,0,0,0,0
Gaia DR3 2125862305897877248,7364990,3579,0.384,15.71,4.38,Gaia DR3 2125862305897876736,7364992,22330,1.592,14.63,3.54,-0.610,5.298,1,0,0,0
Gaia DR3 2077812273371650688,7366731,1980,0.140,15.06,3.78,Gaia DR3 2077812273376538496,7366728,9071,0.633,14.68,3.58,0.700,5.306,1,0,0,0
Gaia DR3 2077833331597423488,7367844,4713,0.261,11.24,4.48,Gaia DR3 2077833713853532928,7367854,27682,1.345,13.41,3.48,-0.226,4.911,0,0,0,1
Gaia DR3 2077967368932890752,7373485,1143,0.499,26.89,4.27,Gaia DR3 2077967373237660544,7373483,10259,0.578,10.83,3.33,0.060,10.754,0,1,0,0
Gaia DR3 2077967201439010688,7373726,2258,0.272,7.45,4.97,Gaia DR3 2077967201439011712,7373727,13667,0.567,6.34,3.45,0.162,4.407,0,0,0,1
Gaia DR3 2077918548050212224,0,5513,1.311,12.43,4.14,Gaia DR3 2077918548043324032,7374601,5560,1.335,14.09,3.59,-0.711,1.273,0,0,1,0
Gaia DR3 2077996441573639936,7376255,12325,1.091,15.74,5.60,Gaia DR3 2077996437269915136,7376252,190732,3.225,13.99,3.49,-0.271,5.903,0,0,0,0
Gaia DR3 2078002454527933184,7376500,10325,0.674,3.50,3.12,Gaia DR3 2078002454527932800,7376490,79567,2.721,9.29,4.33,0.042,5.478,0,0,0,0
Gaia DR3 2077258737995074432,7378722,1493,0.421,9.65,4.75,Gaia DR3 2077258772349516544,7378729,16933,4.200,19.06,4.52,0.020,9.229,0,0,0,0
Gaia DR3 2077260455981836160,7379567,1124,0.323,13.33,3.52,Gaia DR3 2077260249823406208,7379583,15088,2.726,11.80,3.86,0.516,10.289,0,0,0,0
Gaia DR3 2077214654444055168,0,3859,0.387,9.84,4.39,Gaia DR3 2077214654449521536,7380537,6759,1.362,8.72,3.17,0.461,6.468,0,0,0,0
Gaia DR3 2078705931513821824,0,4194,0.145,23.75,4.79,Gaia DR3 2078705935812306048,7382573,56143,0.645,18.82,4.06,0.281,6.868,0,0,0,0
Gaia DR3 2078703491966593152,7382787,1820,0.467,4.06,3.27,Gaia DR3 2078703496270925824,7382806,36559,0.711,8.46,5.20,0.229,9.961,0,0,0,0
Gaia DR3 2078702529893849216,7383177,404,0.492,5.44,3.18,Gaia DR3 2078702534198293760,7383178,41031,0.596,22.10,4.17,0.106,11.472,0,0,0,0
Gaia DR3 2078702224952020608,0,2889,0.409,13.43,4.04,Gaia DR3 2078702224960671232,7383394,5909,1.381,13.64,3.27,0.351,3.661,1,0,0,0
Gaia DR3 2078526612342662016,7386564,818,0.064,10.92,6.00,Gaia DR3 2078526612342660736,7386536,11870,1.037,16.99,3.41,0.096,14.661,0,0,0,0
Gaia DR3 2078528433408858752,7386965,3673,0.162,7.45,4.39,Gaia DR3 2078528364689382528,7386987,10754,1.576,28.65,5.93,0.077,8.757,0,0,0,0
Gaia DR3 2105003058486494976,0,9326,1.726,18.10,3.17,Gaia DR3 2105003058488398592,7422001,10222,1.672,18.02,3.49,0.600,1.808,1,0,1,0
Gaia DR3 2105749729958451584,0,7512,0.414,21.90,4.94,Gaia DR3 2105749729962839168,7427957,25776,1.760,19.92,3.79,0.378,4.053,1,0,0,0
Gaia DR3 2105749729962838784,7427949,8202,1.326,22.63,3.77,Gaia DR3 2105749729962839168,7427957,25776,1.760,19.92,3.79,0.001,15.282,0,0,0,0
Gaia DR3 2102595746500233728,7432947,713,0.494,17.16,3.96,Gaia DR3 2102595746500233472,7432941,78899,1.881,16.46,4.05,0.060,15.113,1,0,0,0
Gaia DR3 2102922301447196544,0,6071,0.204,31.05,4.20,Gaia DR3 2102922507612461568,7433563,8111,,30.91,3.95,0.270,2.236,1,0,0,0
Gaia DR3 2102911065813421952,0,1339,0.042,4.62,3.59,Gaia DR3 2102911061518595968,7434867,427,2.390,29.38,4.41,-0.009,15.900,0,0,0,0
Gaia DR3 2102911065818289536,7352862,5929,0.887,6.86,5.69,Gaia DR3 2102911061518595968,7434867,427,2.390,29.38,4.41,-0.005,17.443,0,0,0,0
Gaia DR3 2102935048915698048,7434976,4366,0.758,18.50,5.58,Gaia DR3 2102935048915697536,7434967,12829,1.240,16.60,3.69,-0.108,5.379,0,0,0,0
Gaia DR3 2102738648653646464,7436372,8131,0.851,16.02,4.08,Gaia DR3 2102738648653644288,7436369,6254,1.410,34.74,5.47,0.154,13.315,0,0,0,0
Gaia DR3 2125864573640671744,7447195,26117,2.277,12.99,3.46,Gaia DR3 2125864573640672384,7447190,13732,2.242,15.14,3.94,-0.229,7.866,0,0,1,0
Gaia DR3 2125866630926714112,7447653,753,-0.071,17.88,5.05,Gaia DR3 2125866635225047552,7447656,6675,0.931,17.88,2.86,-0.166,7.479,1,0,0,0
Gaia DR3 2077837184187010560,7449232,19311,1.403,16.42,3.40,Gaia DR3 2077837145527514240,7449212,82004,2.416,17.73,3.77,0.117,25.491,1,0,0,0
Gaia DR3 2077967545036383104,0,35979,0.738,9.46,4.36,Gaia DR3 2077967545036383872,7455914,38730,0.654,8.85,2.66,0.653,2.383,1,0,0,0
Gaia DR3 2077966372500664320,0,738,1.540,16.14,3.59,Gaia DR3 2077966376805369856,7456395,33119,1.841,22.62,5.38,-0.050,11.058,0,0,0,0
Gaia DR3 2078010078086659840,7457971,1114,0.451,38.15,5.95,Gaia DR3 2078010460346848640,7457980,17349,1.679,23.27,4.50,0.013,10.739,0,0,0,0
Gaia DR3 2078003519679801728,7458608,1403,0.320,11.85,3.37,Gaia DR3 2078003554039542016,7458625,32324,2.309,10.10,3.41,-0.146,9.134,0,0,0,0
Gaia DR3 2078001458095576320,7459163,4109,0.387,8.94,5.07,Gaia DR3 2078001458087924224,7459173,45375,1.509,9.32,3.93,0.564,8.144,1,0,0,0
Gaia DR3 2077275539901546752,7460323,7365,0.403,27.47,5.14,Gaia DR3 2077275539907073920,7460327,24974,1.654,19.08,4.22,0.304,4.737,0,0,0,0
Gaia DR3 2078763277911697024,7463146,1944,0.261,11.90,3.09,Gaia DR3 2078763277911696896,7463158,24239,1.069,12.44,3.07,0.820,7.497,1,0,0,0
Gaia DR3 2078716514307748480,7463698,407,0.266,12.43,5.56,Gaia DR3 2078715758392650752,7463709,278176,0.269,14.66,3.97,0.084,12.473,0,0,1,0
Gaia DR3 2078716518611521152,7463704,40157,0.740,14.37,3.85,Gaia DR3 2078715758392650752,7463709,278176,0.269,14.66,3.97,0.877,6.421,1,0,0,0
Gaia DR3 2078708478424361216,0,24081,0.405,5.54,4.69,Gaia DR3 2078708478433039744,7465605,44330,4.035,6.56,3.07,0.192,4.086,0,0,0,0
Gaia DR3 2078708478433038208,7465590,1960,0.090,6.36,2.89,Gaia DR3 2078708478433039744,7465605,44330,4.035,6.56,3.07,0.639,9.169,1,0,0,0
Gaia DR3 2078705244314462080,0,909,0.162,24.64,4.44,Gaia DR3 2078705244312711040,7466053,146028,0.275,25.81,5.80,0.983,14.101,1,0,0,0
Gaia DR3 2078543414251590784,0,75724,0.106,11.12,4.31,Gaia DR3 2078543414254981376,7468471,195965,3.513,11.02,3.55,0.782,5.101,1,0,0,0
Gaia DR3 2078543414255393280,7468461,40357,0.214,10.17,3.44,Gaia DR3 2078543414254981376,7468471,195965,3.513,11.02,3.55,0.682,7.351,1,0,0,0
Gaia DR3 2078577288653856384,7470719,8781,0.676,23.48,5.84,Gaia DR3 2078577292953122944,7470715,29646,2.027,20.45,3.56,0.190,4.990,0,0,0,0
Gaia DR3 2105190971897141376,7504201,4976,0.342,22.57,4.03,Gaia DR3 2105190971897142272,7504207,11534,1.482,22.79,3.78,0.753,5.157,1,0,0,0
Gaia DR3 2105739559480180992,7509493,1816,0.462,10.77,3.56,Gaia DR3 2105739555180952576,7509496,21923,3.978,10.59,3.48,0.257,7.633,1,0,0,0
Gaia DR3 2105745709873371008,7509619,36718,1.175,9.16,2.93,Gaia DR3 2105745709873371264,7509618,92235,0.596,10.34,3.04,0.416,5.200,0,0,0,1
Gaia DR3 2105569371398518656,7511324,2012,0.884,24.02,5.55,Gaia DR3 2105569581855467648,7511319,62195,0.073,22.89,5.24,0.669,10.039,1,0,0,0
Gaia DR3 2105555322562028416,0,13388,0.625,9.62,3.12,Gaia DR3 2105555322564080384,7511885,16265,2.174,11.00,3.18,0.266,1.821,0,0,0,1
Gaia DR3 2105605556496299520,0,16299,0.593,8.87,4.72,Gaia DR3 2105605552200967168,7512845,20412,1.109,9.00,4.61,0.576,2.523,1,0,0,0
Gaia DR3 2105589751017190656,0,3987,0.151,27.91,4.18,Gaia DR3 2105589952882072960,7513867,5932,1.638,28.19,4.10,0.839,2.943,1,0,0,0
Gaia DR3 2102971951270338944,0,5317,1.154,12.97,3.95,Gaia DR3 2102971951276039936,7515908,7611,1.210,13.11,3.81,-0.632,1.425,1,0,1,0
Gaia DR3 2102925565628094848,7516514,11466,0.307,29.45,4.47,Gaia DR3 2102925565628094720,7516505,8066,1.521,20.65,3.52,-0.042,13.223,0,0,0,0
Gaia DR3 2102925565628095104,7516506,734,0.460,17.77,5.18,Gaia DR3 2102925565628094720,7516505,8066,1.521,20.65,3.52,-0.339,6.194,0,0,0,0
Gaia DR3 2102928005169567744,7516882,2484,0.264,12.04,3.62,Gaia DR3 2102928000869968000,7516880,11189,2.901,12.63,3.91,-0.301,13.986,1,0,0,0
Gaia DR3 2102917044407925760,0,3505,0.767,15.84,4.05,Gaia DR3 2102917044412773888,7517370,26175,0.804,17.65,3.50,0.182,2.388,0,0,1,0
Gaia DR3 2102940512109236352,0,1597,0.181,11.38,3.92,Gaia DR3 2102940512114081792,7517379,11538,2.461,13.29,3.76,0.597,5.433,0,0,0,1
Gaia DR3 2102798881273357952,7521780,4898,0.404,10.78,3.43,Gaia DR3 2102798881273358720,7521775,20423,1.084,10.95,3.52,-0.493,8.052,1,0,0,0
Gaia DR3 2102046093767206400,7522706,2431,0.752,24.53,5.33,Gaia DR3 2102046093767206144,7522702,18821,1.367,16.72,4.04,-0.222,6.180,0,0,0,0
Gaia DR3 2102037469472969344,7523778,13361,0.621,10.14,5.73,Gaia DR3 2102037469472969984,7523785,645198,10.604,8.47,3.03,0.300,10.458,0,0,0,0
Gaia DR3 2125821039853394432,7528756,1989,0.889,13.11,4.47,Gaia DR3 2125821001190181760,7528743,113773,0.148,14.18,4.03,0.435,13.793,1,0,0,0
Gaia DR3 2125912539829065472,0,7149,2.608,20.26,4.53,Gaia DR3 2125912539835401344,7529513,11127,0.977,17.45,3.37,-0.158,3.532,0,0,0,0
Gaia DR3 2125876973208200320,7531499,2912,0.468,16.69,4.74,Gaia DR3 2125876977506479488,7531486,53979,1.250,6.68,4.45,0.006,10.114,0,1,0,0
Gaia DR3 2125877046225975680,0,17958,0.506,20.00,4.41,Gaia DR3 2125877046220448512,7531570,19301,1.672,16.62,3.13,-0.624,1.611,0,0,0,0
Gaia DR3 2125876599548965376,7531642,4080,0.801,16.79,3.61,Gaia DR3 2125876595250932992,7531638,6883,1.427,24.76,4.43,-0.124,12.790,0,0,0,0
Gaia DR3 2077839314490861056,7532178,9642,0.206,29.56,5.68,Gaia DR3 2077839310188739968,7532172,156894,0.116,30.86,5.68,0.770,9.667,1,0,0,0
Gaia DR3 2077845052563045376,0,4030,0.292,47.70,5.47,Gaia DR3 2077845052567208832,7532381,6823,4.155,46.82,4.38,0.459,2.560,1,0,0,0
Gaia DR3 2077830277876419456,0,5649,0.295,15.59,4.23,Gaia DR3 2077830277879940480,7533643,12311,1.040,15.92,4.31,0.469,4.110,1,0,0,0
Gaia DR3 2078202801863157760,7534476,588,1.046,11.01,3.10,Gaia DR3 2078202840521538944,7534474,8509,1.341,9.92,3.90,0.509,6.940,0,0,0,0
Gaia DR3 2078202428204667392,0,47086,0.270,19.60,4.49,Gaia DR3 2078202428204666880,7534552,62354,0.081,19.67,4.29,0.949,3.111,1,0,0,0
Gaia DR3 2077971251583826688,7538923,583,0.440,13.32,3.72,Gaia DR3 2077983006918735744,7538921,15448,1.062,13.65,3.65,-0.287,8.241,1,0,0,0
Gaia DR3 2078020424671261440,7540895,4778,0.540,9.80,2.95,Gaia DR3 2078020424671260160,7540877,94465,,8.67,5.10,0.758,11.200,0,0,0,0
Gaia DR3 2078016675156687616,7541194,719,0.452,11.08,3.54,Gaia DR3 2078016679459581696,7541197,14092,0.305,12.40,4.28,0.351,8.837,0,0,0,1
Gaia DR3 2078016675161543552,7541198,2028,0.496,13.86,4.56,Gaia DR3 2078016679459581696,7541197,14092,0.305,12.40,4.28,0.293,5.696,0,0,0,0
Gaia DR3 2078028705368437120,7542312,1240,0.541,30.22,4.60,Gaia DR3 2078029014606084224,7542311,8242,2.395,17.13,3.22,0.010,19.419,0,1,0,0
Gaia DR3 2078029014606083072,7542310,9783,1.304,19.61,3.58,Gaia DR3 2078029014606084224,7542311,8242,2.395,17.13,3.22,-0.039,10.055,0,0,0,0
Gaia DR3 2077278735362941440,7544767,4173,0.321,12.20,4.46,Gaia DR3 2077278735362944512,7544779,48999,0.908,10.94,3.21,-0.125,10.766,0,0,0,0
Gaia DR3 2077267121771403008,7544870,783,0.990,16.43,3.87,Gaia DR3 2077267121771400576,7544862,9792,1.073,16.71,3.58,-0.353,7.392,1,0,0,0
Gaia DR3 2078723940309009664,0,1827,0.149,24.18,5.56,Gaia DR3 2078723901651969664,7547175,11173,0.974,17.73,3.50,-0.850,3.186,0,0,0,0
Gaia DR3 2078724112114127616,7547320,2300,0.936,13.87,5.34,Gaia DR3 2078724043394650368,7547328,9881,1.625,10.20,3.40,-0.483,5.310,0,0,0,0
Gaia DR3 2078543066355102848,7550089,11968,0.494,9.48,3.51,Gaia DR3 2078543070657742848,7550094,115685,2.537,10.45,4.01,0.096,6.710,1,0,0,0
Gaia DR3 2078543070657521920,7550142,19560,1.888,14.76,5.75,Gaia DR3 2078543070657742848,7550094,115685,2.537,10.45,4.01,0.489,24.320,0,0,0,0
Gaia DR3 2078548843089716608,0,13038,-0.108,16.52,5.87,Gaia DR3 2078548838793018752,7550393,100510,2.460,12.98,4.42,0.143,7.136,0,0,0,0
Gaia DR3 2078545299734929664,7550876,268,1.253,13.68,3.35,Gaia DR3 2078545304040606464,7550875,11409,1.332,14.70,3.46,-0.352,8.412,1,0,0,0
Gaia DR3 2105744472918278016,0,60923,0.113,9.03,4.61,Gaia DR3 2105744472922818432,7590964,62549,3.431,8.75,3.25,0.715,1.622,1,0,0,0
Gaia DR3 2105744679081926016,0,4118,-0.190,8.19,3.26,Gaia DR3 2105744674782118528,7591110,8073,0.409,8.75,3.02,0.814,2.996,1,0,0,0
Gaia DR3 2105661837753325312,0,10519,1.444,20.06,4.86,Gaia DR3 2105661833452563968,7592696,10692,1.470,20.55,4.08,0.330,1.461,1,0,1,0
Gaia DR3 2105649330804506112,0,3358,0.871,15.94,4.36,Gaia DR3 2105649330807676288,7593064,2290,1.090,26.35,4.20,-0.843,1.891,0,0,0,0
Gaia DR3 2102933021691385216,7597266,27373,0.252,10.72,5.43,Gaia DR3 2102933021691385344,7597269,42749,0.558,11.51,4.69,0.880,4.001,1,0,0,0
Gaia DR3 2102929894951188608,0,6019,0.528,21.43,5.92,Gaia DR3 2102929894955219328,7597607,11167,1.060,25.18,3.82,0.370,3.425,0,0,0,0
Gaia DR3 2102941439822327424,0,3972,0.116,17.39,5.01,Gaia DR3 2102941645985488000,7598209,19069,0.890,16.29,3.80,0.032,4.651,1,0,0,0
Gaia DR3 2102756824951838208,0,11502,0.367,15.70,4.20,Gaia DR3 2102756824955239424,7599122,13211,1.897,14.86,3.39,0.294,2.529,1,0,0,0
Gaia DR3 2102801801851158400,7601915,52049,0.163,10.90,3.23,Gaia DR3 2102801797550928256,7601913,154932,1.383,11.34,3.51,0.402,5.677,1,0,0,0
Gaia DR3 2102801801851159296,7601911,5620,0.816,18.17,4.60,Gaia DR3 2102801797550928256,7601913,154932,1.383,11.34,3.51,0.087,19.691,0,0,0,0
Gaia DR3 2102052656474227200,7602853,11271,0.318,19.20,4.14,Gaia DR3 2102052656477259392,7602845,43854,2.863,18.89,3.62,0.645,4.833,1,0,0,0
Gaia DR3 2126054067597289728,7604890,3228,0.281,31.94,5.88,Gaia DR3 2126054067597288192,7604878,5797,0.873,19.56,3.82,0.063,6.553,0,0,0,0
Gaia DR3 2125871956682605952,7609562,3482,0.651,20.13,3.66,Gaia DR3 2125871960984455552,7609553,20766,2.183,20.93,3.57,0.843,7.165,1,0,0,0
Gaia DR3 2125880825791390464,7610670,498,0.457,13.64,5.37,Gaia DR3 2125880825797124352,7610663,61188,1.976,11.43,2.90,-0.302,7.695,0,0,0,0
Gaia DR3 2125878420610089728,0,4189,0.100,18.47,4.35,Gaia DR3 2125878420615539328,7611432,7339,0.808,17.84,3.82,0.653,4.435,1,0,0,0
Gaia DR3 2077843197137750656,0,7133,0.251,11.32,3.30,Gaia DR3 2077843197142746752,7612477,8495,1.189,11.57,3.81,0.472,1.075,1,0,0,0
Gaia DR3 2078203733874702080,0,22038,1.728,11.83,3.48,Gaia DR3 2078203733874701952,7613774,31024,1.730,11.56,3.49,0.806,2.611,1,0,1,0
Gaia DR3 2078203733874705152,7613780,1763,-0.056,10.89,3.39,Gaia DR3 2078203733874701952,7613774,31024,1.730,11.56,3.49,0.285,7.269,1,0,0,0
Gaia DR3 2078767405385688704,0,1383,0.207,20.71,5.68,Gaia DR3 2078767302306472704,7624946,5993,1.381,21.52,4.04,-0.580,3.963,1,0,0,0
Gaia DR3 2078766030988124288,0,5165,1.721,11.51,4.81,Gaia DR3 2078766030996183680,7625358,11492,1.107,14.68,4.04,-0.878,1.376,0,0,0,0
Gaia DR3 2105094421032809088,7663569,7977,0.706,12.61,3.19,Gaia DR3 2105094421032808704,7663576,102382,2.784,14.00,3.60,0.408,14.725,1,0,0,0
Gaia DR3 2105763370777463296,0,2930,0.338,18.84,4.92,Gaia DR3 2105763370779576832,7667673,19602,1.483,16.73,3.61,0.308,5.308,0,0,0,0
Gaia DR3 2105652045221959808,0,6693,1.714,22.33,4.55,Gaia DR3 2105652045226608000,7668770,10710,1.626,21.70,3.91,0.712,3.472,1,0,0,0
Gaia DR3 2102942745497443840,7673488,19310,1.566,10.05,4.35,Gaia DR3 2102942745497444352,7673496,92056,2.557,10.43,4.03,0.715,7.280,1,0,0,0
Gaia DR3 2102942745497444096,0,51956,2.415,10.90,4.23,Gaia DR3 2102942745497444352,7673496,92056,2.557,10.43,4.03,0.884,4.890,1,0,0,0
Gaia DR3 2102814343156226048,7677071,5225,0.878,13.97,4.06,Gaia DR3 2102814343156224640,7677068,52560,2.450,16.37,3.42,0.356,6.868,0,0,0,1
Gaia DR3 2102807711723383552,0,48582,0.156,9.91,4.63,Gaia DR3 2102807711727749888,7677394,99845,,8.99,4.13,0.529,4.520,0,0,0,0
Gaia DR3 2102805615776877312,0,78773,5.613,16.45,4.38,Gaia DR3 2102805611481909888,7678060,299210,5.561,14.34,3.95,0.810,5.495,0,0,1,0
Gaia DR3 2126064306801514752,7679634,3327,0.981,9.86,3.57,Gaia DR3 2126064306800069376,7679637,22930,1.100,11.86,3.33,0.314,5.715,0,0,0,1
Gaia DR3 2126037884160822144,0,6456,0.098,19.85,3.84,Gaia DR3 2126037781081605888,7680666,20495,1.837,20.43,3.63,0.663,4.883,1,0,0,0
Gaia DR3 2125874228727252096,7684473,10132,1.165,17.95,3.83,Gaia DR3 2125874194367511552,7684469,17483,1.760,10.81,4.45,0.138,13.114,0,0,0,0
Gaia DR3 2125895840997233792,0,8278,0.604,22.60,5.69,Gaia DR3 2125895841002835200,7685273,16175,1.817,17.09,2.96,-0.035,3.668,0,0,0,0
Gaia DR3 2125894741485641216,0,31125,1.764,14.85,3.81,Gaia DR3 2125894741491217024,7685471,30960,1.394,14.40,3.72,0.811,1.716,1,0,0,0
Gaia DR3 2077847797046761472,7686808,748,0.378,17.68,5.08,Gaia DR3 2077848007504998016,7686806,13358,1.703,19.34,3.35,0.434,7.023,1,0,0,0
Gaia DR3 2078207925762756736,7687866,7880,1.574,13.18,4.33,Gaia DR3 2078208131921186304,7687855,9086,0.464,24.68,4.17,0.080,10.871,0,0,0,0
Gaia DR3 2078067561930502656,7692464,1745,0.371,18.41,4.22,Gaia DR3 2078067561928372608,7692454,123734,18.656,18.15,3.77,0.681,9.378,1,0,0,0
Gaia DR3 2078067566225730944,7692452,13403,0.179,20.46,4.69,Gaia DR3 2078067561928372608,7692454,123734,18.656,18.15,3.77,0.337,6.785,0,0,0,0
Gaia DR3 2078067050837188864,7692759,3174,0.737,12.67,3.51,Gaia DR3 2078067016477448832,7692760,9378,1.725,22.35,5.24,-0.062,13.445,0,0,0,0
Gaia DR3 2078044128589058432,7694836,1897,0.298,10.16,3.46,Gaia DR3 2078044132891189760,7694841,27063,3.581,13.99,4.76,-0.213,7.336,0,0,0,0
Gaia DR3 2078035577308886272,0,326,0.374,19.13,4.07,Gaia DR3 2078035577316235008,7695869,7969,1.071,12.91,3.20,-0.066,7.224,0,0,0,0
Gaia DR3 2078776991745056000,0,1685,0.274,24.72,5.45,Gaia DR3 2078776991752796928,7698079,5575,2.239,20.11,4.86,-0.831,1.367,0,0,0,0
Gaia DR3 2078750186860661888,7699251,2281,0.191,21.08,5.05,Gaia DR3 2078750191156038784,7699242,23630,1.684,16.92,3.21,0.280,6.637,0,0,0,0
Gaia DR3 2078736550334884480,0,47808,,13.78,3.60,Gaia DR3 2078736550334884736,7700475,38924,1.631,12.50,4.14,0.590,1.091,0,0,0,0
Gaia DR3 2078642439012454272,0,2363,0.651,19.06,3.72,Gaia DR3 2078642434720140800,7703219,7444,0.722,19.99,3.82,-0.234,2.240,1,0,0,0
Gaia DR3 2078598900923795072,7708193,6008,0.111,9.94,3.87,Gaia DR3 2078598905229558912,7708215,9809,0.925,11.56,3.62,-0.092,11.257,0,0,0,1
Gaia DR3 2078598905221875712,0,8402,0.375,10.44,4.15,Gaia DR3 2078598905229558912,7708215,9809,0.925,11.56,3.62,0.646,1.869,1,0,0,0
Gaia DR3 2105292917239185280,0,5143,0.339,11.71,4.12,Gaia DR3 2105292917240726528,7733559,9062,0.878,11.45,3.65,0.603,3.788,1,0,0,0
Gaia DR3 2105670633845493120,7739638,786,0.577,18.82,3.96,Gaia DR3 2105670736924709760,7739645,573280,0.272,20.34,4.84,0.521,17.226,1,0,0,0
Gaia DR3 2105670633845493632,0,11967,0.541,20.51,4.67,Gaia DR3 2105670736924709760,7739645,573280,0.272,20.34,4.84,0.786,11.104,1,0,0,0
Gaia DR3 2102991776840972672,0,46046,0.201,26.84,5.80,Gaia DR3 2102991776844251264,7742408,61692,3.979,26.95,4.71,0.400,3.591,1,0,0,0
Gaia DR3 2102959066369321216,7743835,2093,0.286,15.28,4.00,Gaia DR3 2102959066373158144,7743830,9506,3.113,15.93,4.04,-0.248,6.806,1,0,0,0
Gaia DR3 2102816709679337856,7747191,898,0.570,6.76,2.90,Gaia DR3 2102818191446857728,7747200,36068,1.381,7.77,3.66,0.050,11.232,0,0,0,1
Gaia DR3 2126074683440928768,7749100,7038,0.307,20.63,3.82,Gaia DR3 2126074679142311296,7749101,13472,1.629,20.84,3.67,0.540,4.557,1,0,0,0
Gaia DR3 2126072106460568192,0,1092,0.991,16.10,5.57,Gaia DR3 2126072106460567680,7749386,8649,1.352,16.33,3.38,-0.460,3.403,1,0,0,0
Gaia DR3 2126066334020407168,0,11388,0.987,19.15,4.59,Gaia DR3 2126066334024687744,7750330,13234,0.992,16.74,3.79,-0.075,1.579,0,0,1,0
Gaia DR3 2126087259105456896,7750655,3410,0.634,16.38,4.85,Gaia DR3 2126087259105454592,7750657,18713,1.635,15.94,3.51,-0.221,8.600,1,0,0,0
Gaia DR3 2126040151898261888,0,19286,-0.051,10.07,3.12,Gaia DR3 2126040151903625984,7751282,81603,3.910,8.14,3.08,0.363,5.932,0,0,0,0
Gaia DR3 2126043171259871232,7751700,906,0.913,15.14,5.84,Gaia DR3 2126043175560689792,7751692,36766,1.571,14.70,3.88,0.400,11.022,1,0,0,0
Gaia DR3 2125901987098166016,7755973,693,0.717,19.24,4.55,Gaia DR3 2125901991397730048,7755976,20490,2.102,24.46,4.74,-0.676,5.458,0,0,0,0
Gaia DR3 2125890206000606208,0,4542,0.159,18.34,4.62,Gaia DR3 2125890201703548928,7756130,161648,0.122,18.63,4.14,-0.295,4.386,1,0,0,0
Gaia DR3 2126263180958157440,7756794,1093,0.082,19.02,4.24,Gaia DR3 2126263180965090048,7756797,7855,1.043,16.79,4.05,0.284,6.552,0,0,0,0
Gaia DR3 2126262081453467520,0,7405,0.313,17.19,5.04,Gaia DR3 2126262077158436608,7756996,7190,0.652,15.28,5.20,0.311,1.664,0,0,0,0
Gaia DR3 2078180025650902016,7760736,6010,0.281,10.39,3.90,Gaia DR3 2078180025655881216,7760730,194420,5.237,11.12,3.11,0.294,9.106,1,0,0,0
Gaia DR3 2078072273513167232,7763817,14240,0.044,13.25,4.25,Gaia DR3 2078072269212521216,7763808,172219,0.135,13.95,3.66,0.706,6.556,1,0,0,0
Gaia DR3 2078072479673793408,0,70785,0.297,13.98,3.67,Gaia DR3 2078072269212521216,7763808,172219,0.135,13.95,3.66,0.850,4.583,1,0,0,0
Gaia DR3 2078039112064997760,7765544,23706,1.727,19.49,4.55,Gaia DR3 2078039112070737664,7765547,14100,1.044,17.36,3.27,-0.799,3.676,0,0,0,0
Gaia DR3 2078039185083882624,0,6809,0.310,24.02,4.91,Gaia DR3 2078038429174728320,7765677,10289,2.141,24.38,4.40,0.773,3.443,1,0,0,0
Gaia DR3 2078039941003238912,7765766,986,4.435,13.25,3.61,Gaia DR3 2078039941003240064,7765762,21959,4.375,11.01,2.91,-0.643,5.668,0,0,1,0
Gaia DR3 2078039941005096960,7765760,2631,0.139,11.09,3.20,Gaia DR3 2078039941003240064,7765762,21959,4.375,11.01,2.91,-0.422,4.419,1,0,0,0
Gaia DR3 2078037084843452288,7766277,4360,0.106,10.41,4.56,Gaia DR3 2078037089145026432,7766271,27947,0.930,10.87,3.87,0.336,6.644,1,0,0,0
Gaia DR3 2078798256127364480,7769121,2203,1.536,22.80,5.14,Gaia DR3 2078798260431200640,7769115,10907,1.540,33.93,5.98,0.076,5.624,0,0,1,0
Gaia DR3 2078752149661192832,7769819,10133,1.137,21.86,4.99,Gaia DR3 2078752149661194240,7769810,9098,0.916,21.99,4.56,-0.037,13.426,1,0,0,0
Gaia DR3 2078752218380690560,7769899,1147,0.076,15.22,5.02,Gaia DR3 2078752252740429696,7769891,96958,2.776,13.56,4.12,0.412,11.027,0,0,0,0
Gaia DR3 2078749538321137408,7770216,2943,0.691,17.10,4.31,Gaia DR3 2078749538321140864,7770226,45130,2.297,12.27,3.30,0.060,11.608,0,0,0,0
Gaia DR3 2078749538321138816,7770223,9724,0.597,14.82,6.00,Gaia DR3 2078749538321140864,7770226,45130,2.297,12.27,3.30,-0.238,6.428,0,0,0,0
Gaia DR3 2078743456647637632,7771452,1270,0.560,24.19,4.55,Gaia DR3 2078743456647638144,7771440,95433,2.896,10.27,3.75,0.073,15.974,0,1,0,0
Gaia DR3 2075971175521649280,7778687,24812,0.666,8.30,5.18,Gaia DR3 2075971175521646208,7778678,160245,3.170,7.16,3.83,0.612,9.201,0,0,0,0
Gaia DR3 2075974778987520128,7779620,6875,0.259,33.05,4.16,Gaia DR3 2075974783294424960,7779611,14935,1.275,18.89,4.44,-0.188,7.451,0,1,0,0
Gaia DR3 2075974783287220224,0,12904,0.112,21.97,4.76,Gaia DR3 2075974783294424960,7779611,14935,1.275,18.89,4.44,0.209,4.780,0,0,0,0
Gaia DR3 2075974783287235456,7779617,9510,0.224,32.97,4.17,Gaia DR3 2075974783294424960,7779611,14935,1.275,18.89,4.44,0.033,6.036,0,1,0,0
Gaia DR3 2075974783294423040,0,12077,0.372,17.33,5.10,Gaia DR3 2075974783294424960,7779611,14935,1.275,18.89,4.44,0.439,3.979,1,0,0,0
Gaia DR3 2105683518747458688,7809111,11578,1.453,8.05,3.24,Gaia DR3 2105683518747457024,7809108,28054,4.632,20.66,5.23,-0.195,9.859,0,0,0,0
Gaia DR3 2105999078579124224,0,9237,0.828,19.54,3.40,Gaia DR3 2105999078583643520,7810773,7041,0.949,19.21,3.93,0.275,1.122,1,0,0,0
Gaia DR3 2103006787752118016,7812269,6842,0.741,19.23,5.17,Gaia DR3 2103006860769184256,7812264,119416,0.114,18.72,4.27,0.630,8.569,1,0,0,0
Gaia DR3 2102952228781811584,0,5776,0.211,19.82,5.96,Gaia DR3 2102952228785338624,7813374,21615,1.160,16.86,3.67,0.132,5.070,0,0,0,0
Gaia DR3 2102865161209183744,7815826,695,0.928,9.95,3.30,Gaia DR3 2102865161209182336,7815824,15549,1.273,9.67,3.03,-0.363,6.122,1,0,0,0
Gaia DR3 2102823276688353792,7817003,4372,0.188,9.75,5.82,Gaia DR3 2102823276688354816,7816999,47087,2.831,8.92,4.18,-0.178,7.515,1,0,0,0
Gaia DR3 2126265345628650368,7826335,2374,1.892,28.55,4.67,Gaia DR3 2126265345628648320,7826323,23914,1.706,19.30,3.57,0.158,13.302,0,0,0,0
Gaia DR3 2078225792822914688,0,5640,0.101,12.23,4.72,Gaia DR3 2078225792827512704,7826620,11478,2.672,14.60,4.03,0.104,3.971,0,0,0,1
Gaia DR3 2078194697259139584,0,1208,0.445,10.64,3.50,Gaia DR3 2078194697264154496,7829740,29865,3.061,8.91,2.98,-0.104,5.292,0,0,0,0
Gaia DR3 2078088074696892032,7832272,1742,0.380,15.13,5.87,Gaia DR3 2078088078997297408,7832266,11343,1.157,12.89,3.57,-0.141,5.850,0,0,0,0
Gaia DR3 2078097012522923648,0,17465,0.341,2.02,3.68,Gaia DR3 2078097012529547648,7833580,15139,0.876,2.55,4.08,0.271,2.927,0,0,0,0
Gaia DR3 2078096905149657472,7833627,5717,0.373,12.35,4.06,Gaia DR3 2078096909450331648,7833622,30954,1.944,13.09,3.21,0.565,6.062,1,0,0,0
Gaia DR3 2078056227513799168,0,26138,1.343,9.88,3.50,Gaia DR3 2078056227519128704,7834011,22572,1.214,9.08,3.25,0.519,1.160,1,0,0,0
Gaia DR3 2078052619748534656,0,85211,-0.397,12.15,4.64,Gaia DR3 2078052615442169216,7834295,867569,0.647,11.53,4.55,0.938,2.844,1,0,0,0
Gaia DR3 2078054165934886272,7834392,3777,0.473,11.28,5.69,Gaia DR3 2078052688466134656,7834387,46778,1.610,7.46,3.29,-0.110,10.076,0,0,0,0
Gaia DR3 2078053306941465472,7834668,10157,2.384,16.95,3.85,Gaia DR3 2078053238221991168,7834688,75278,2.319,18.09,3.94,0.042,12.620,1,0,1,0
Gaia DR3 2078040486460287488,7835127,70960,2.568,12.01,3.22,Gaia DR3 2078040486454528128,7835133,204760,2.545,6.40,3.53,-0.054,3.675,0,1,1,0
Gaia DR3 2078780324640060160,7837595,2262,0.167,8.31,3.67,Gaia DR3 2078780359007222016,7837608,63375,1.454,7.34,3.16,0.107,8.579,0,0,0,0
Gaia DR3 2078755963592292608,7839706,649,0.340,6.98,5.94,Gaia DR3 2078755963592294144,7839705,18066,1.380,5.95,5.36,0.411,8.714,0,0,0,0
Gaia DR3 2078745174634580352,7840389,10468,0.303,18.58,4.32,Gaia DR3 2078745170333556736,7840385,192424,0.153,20.01,4.55,0.477,8.513,1,0,0,0
Gaia DR3 2078977648321588608,7847567,2268,-0.077,32.39,5.13,Gaia DR3 2078977652624056576,7847566,10652,8.300,29.05,4.88,0.267,7.027,0,0,0,0
Gaia DR3 2078977652624056704,0,10301,8.405,29.70,4.74,Gaia DR3 2078977652624056576,7847566,10652,8.300,29.05,4.88,0.888,1.739,1,0,1,0
Gaia DR3 2075973782555670528,7848050,1677,0.561,18.46,3.87,Gaia DR3 2075973786861856000,7848068,52062,1.015,40.26,5.01,0.230,13.716,0,0,0,0
Gaia DR3 2075976295122916608,7848616,2798,0.769,13.21,4.89,Gaia DR3 2075976295122921088,7848629,21309,3.046,12.79,3.55,0.105,11.508,1,0,0,0
Gaia DR3 2075976192043699456,0,11675,0.228,22.79,4.16,Gaia DR3 2075976192043699712,7848638,18232,2.144,23.47,4.26,0.934,3.454,1,0,0,0
Gaia DR3 2075976226403442048,7848664,1478,0.447,23.52,5.35,Gaia DR3 2075976192043699712,7848638,18232,2.144,23.47,4.26,0.663,13.758,1,0,0,0
Gaia DR3 2075965746677180288,0,6250,,14.14,3.49,Gaia DR3 2075965746683498240,7849619,7146,2.206,14.03,2.91,0.658,2.571,1,0,0,0
Gaia DR3 2075965746683497728,7849612,4847,0.141,14.17,3.93,Gaia DR3 2075965746683498240,7849619,7146,2.206,14.03,2.91,0.485,4.168,1,0,0,0
Gaia DR3 2075986809198334720,0,9304,2.964,11.76,3.66,Gaia DR3 2075986804896828800,7850656,12110,3.061,13.19,3.33,0.817,3.508,0,0,1,0
Gaia DR3 2117038347124746752,0,23029,0.682,18.17,3.46,Gaia DR3 2117038347124746368,7866763,28726,3.343,18.33,4.03,0.609,2.900,1,0,0,0
Gaia DR3 2116897639698798976,7868688,1473,0.204,16.94,3.71,Gaia DR3 2116897643996528768,7868689,12831,1.277,16.42,3.09,0.348,7.237,1,0,0,0
Gaia DR3 2105255082870587136,0,975,0.476,29.76,5.71,Gaia DR3 2105255190248353792,7869590,407153,1.516,34.85,5.61,0.690,16.311,0,0,0,0
Gaia DR3 2105262921189529856,7870067,91094,0.421,8.27,3.25,Gaia DR3 2105262921189529344,7870062,211232,4.287,7.32,3.17,0.871,7.279,0,0,0,0
Gaia DR3 2105263775884365952,7870252,2719,0.115,12.30,4.12,Gaia DR3 2105263780183005696,7870244,14128,2.301,13.69,3.79,0.545,7.443,0,0,0,1
Gaia DR3 2105111119865402624,7872315,23122,0.217,10.25,2.87,Gaia DR3 2105111184284902016,7872305,223129,5.386,8.89,3.59,0.461,16.096,0,0,0,0
Gaia DR3 2106000075016225920,7879922,65333,2.341,8.27,3.89,Gaia DR3 2106000075016075776,7879924,29421,2.394,17.70,3.28,-0.045,11.581,0,0,1,0
Gaia DR3 2126093478218187904,7888445,4666,0.768,22.03,5.24,Gaia DR3 2126093478218189568,7888455,10554,0.764,15.64,4.57,-0.083,7.159,0,0,1,0
Gaia DR3 2126093272060995072,7888508,1587,0.204,7.27,2.38,Gaia DR3 2126093272059761792,7888498,6548,0.788,16.21,3.29,0.036,9.815,0,0,0,0
Gaia DR3 2126128349058167936,7890588,2409,0.565,20.13,5.47,Gaia DR3 2126128353351213824,7890584,8584,0.903,15.29,3.54,0.684,5.019,0,0,0,0
Gaia DR3 2126128215905942784,0,2512,0.338,17.78,4.88,Gaia DR3 2126128215912072832,7890598,12361,3.140,15.44,3.68,0.555,5.516,0,0,0,0
Gaia DR3 2126128215905943424,0,13231,3.146,15.67,3.53,Gaia DR3 2126128215912072832,7890598,12361,3.140,15.44,3.68,0.716,1.320,1,0,1,0
Gaia DR3 2078198197655109120,7897889,1073,0.249,19.00,4.98,Gaia DR3 2078196724488690944,7897895,6608,0.905,20.59,4.37,-0.108,11.744,1,0,0,0
Gaia DR3 2078195281374920832,0,27747,0.107,19.83,4.07,Gaia DR3 2078195281379761280,7898314,33642,1.517,21.48,4.40,-0.493,3.269,1,0,0,0
Gaia DR3 2078276297343930752,7898761,4770,0.662,11.02,2.58,Gaia DR3 2078276370360834048,7898748,115668,2.593,8.97,2.85,0.358,9.288,0,0,0,0
Gaia DR3 2078276370360834304,0,91367,2.617,9.21,3.68,Gaia DR3 2078276370360834048,7898748,115668,2.593,8.97,2.85,-0.249,2.130,1,0,1,0
Gaia DR3 2078274858525498368,0,18733,0.188,12.41,3.63,Gaia DR3 2078274858532476672,7899428,404270,1.608,11.53,3.77,0.977,8.302,1,0,0,0
Gaia DR3 2078092580123018880,0,1159,0.273,22.16,5.69,Gaia DR3 2078092580123018752,7900436,7456,3.244,21.37,4.22,-0.564,2.136,1,0,0,0
Gaia DR3 2078101204417777152,7901674,2166,0.699,14.85,4.13,Gaia DR3 2078101307496993792,7901684,9394,1.232,21.66,4.60,0.294,8.317,0,0,0,0
Gaia DR3 2079546615529486976,7904833,2288,1.102,17.64,3.73,Gaia DR3 2079546684251133568,7904822,10016,1.462,21.61,3.70,-0.142,4.809,0,0,0,0
Gaia DR3 2078796641223194496,7905452,21601,3.128,18.80,3.87,Gaia DR3 2078796645523292416,7905458,44317,0.593,18.78,3.85,0.992,4.640,1,0,0,0
Gaia DR3 2078796641223194624,7905460,2618,-0.047,19.31,4.13,Gaia DR3 2078796645523292416,7905458,44317,0.593,18.78,3.85,0.823,6.665,1,0,0,0
Gaia DR3 2078792346253075456,7837414,3001,0.159,18.45,5.64,Gaia DR3 2078792350555903360,7905963,21515,1.979,27.14,4.76,0.327,8.459,0,0,0,0
Gaia DR3 2078843477836437504,0,3504,0.194,18.00,5.37,Gaia DR3 2078843477844707328,7910135,7931,0.799,15.97,3.52,0.184,4.411,0,0,0,0
Gaia DR3 2078655800656108032,7910907,1810,0.459,13.35,4.78,Gaia DR3 2078655804957263744,7910913,5922,1.552,11.62,4.11,0.417,4.307,0,0,0,0
Gaia DR3 2078977171577409536,7916143,2374,0.338,10.22,3.21,Gaia DR3 2078977171587731200,7916140,7559,1.530,9.74,3.27,0.836,4.205,1,0,0,0
Gaia DR3 2078977171577410176,7916146,1635,0.403,10.09,3.23,Gaia DR3 2078977171587731200,7916140,7559,1.530,9.74,3.27,0.629,7.353,1,0,0,0
Gaia DR3 2075982441210850816,7916795,7000,0.092,26.20,5.12,Gaia DR3 2075982445516202112,7916822,121323,0.146,24.05,5.21,0.831,13.034,1,0,0,0
Gaia DR3 2075982445516198400,7916809,28319,0.893,24.36,5.22,Gaia DR3 2075982445516202112,7916822,121323,0.146,24.05,5.21,0.925,8.878,1,0,0,0
Gaia DR3 2075981552163054336,7917033,12270,1.058,12.01,4.03,Gaia DR3 2075981552163053440,7917035,20876,0.950,11.02,3.80,0.535,3.860,1,0,0,0
Gaia DR3 2075981449083993216,7917105,14851,0.748,14.59,4.63,Gaia DR3 2075981449083992832,7917068,105936,0.782,14.53,4.87,0.455,14.209,1,0,1,0
Gaia DR3 2075981449083993344,0,10232,0.203,16.24,5.71,Gaia DR3 2075981449083992832,7917068,105936,0.782,14.53,4.87,0.476,14.589,0,0,0,0
Gaia DR3 2117125655216058880,0,4257,0.269,9.22,3.57,Gaia DR3 2117125655219423744,7935997,91556,2.977,9.25,3.67,0.367,15.748,1,0,0,0
Gaia DR3 2116951863661247232,0,12027,0.182,19.47,4.26,Gaia DR3 2116951863663625216,7936824,18906,2.353,20.36,5.99,0.009,3.392,1,0,0,0
Gaia DR3 2105690940451879936,7947620,1131,0.287,10.60,3.35,Gaia DR3 2105690940451080192,7947631,11521,1.228,9.58,5.48,0.017,12.705,0,0,0,0
Gaia DR3 2106015571259421696,0,18120,0.159,15.72,4.55,Gaia DR3 2106015571258047744,7948358,23709,0.783,15.87,4.51,0.498,2.106,1,0,0,0
Gaia DR3 2103003935893156736,7949335,923,1.427,22.36,4.03,Gaia DR3 2103003940191693568,7949332,6011,0.743,16.80,5.80,-0.017,10.622,0,0,0,1
Gaia DR3 2103025518107467776,7949851,1364,0.519,10.90,3.20,Gaia DR3 2103025513806694528,7949846,56116,13.715,26.53,3.97,0.032,9.884,0,0,0,0
Gaia DR3 2103014626070501248,0,140808,2.509,3.79,5.16,Gaia DR3 2103014621769636224,7950622,111209,2.484,8.52,5.85,0.119,1.176,0,0,1,0
Gaia DR3 2126832040792805120,7955255,11610,2.942,13.54,4.33,Gaia DR3 2126832418749929088,7955266,17441,2.898,15.62,4.44,0.055,10.033,0,0,1,0
Gaia DR3 2126838122466551296,0,16717,1.396,9.75,3.12,Gaia DR3 2126838122466549888,7955497,9320,1.626,27.80,4.99,-0.019,12.792,0,0,0,0
Gaia DR3 2126129109265455744,7959510,6617,1.281,31.48,4.79,Gaia DR3 2126129173684369792,7959502,134180,1.881,15.49,4.31,-0.082,16.464,0,1,0,0
Gaia DR3 2078199434609581184,7966709,2253,0.147,9.38,2.98,Gaia DR3 2078199438908616704,7966705,16951,1.689,10.65,5.51,-0.432,7.059,0,0,0,0
Gaia DR3 2078280184291964160,7968546,4620,2.695,21.46,3.75,Gaia DR3 2078280218651702784,7968553,57694,2.733,23.60,4.62,0.024,7.487,1,0,1,0
Gaia DR3 2078282653893508736,7968551,705,0.528,17.85,4.66,Gaia DR3 2078282653893200896,7968558,145234,0.110,20.14,4.58,-0.190,10.524,0,0,0,0
Gaia DR3 2079550979216240000,0,15184,-0.299,15.04,4.26,Gaia DR3 2079551077992129920,7973048,200330,0.176,15.63,4.35,0.815,6.968,1,0,0,0
Gaia DR3 2079551082287882240,0,6929,-0.274,14.10,4.50,Gaia DR3 2079551077992129920,7973048,200330,0.176,15.63,4.35,0.293,6.989,1,0,0,0
Gaia DR3 2078806811703399296,7975052,920,0.319,12.24,5.09,Gaia DR3 2078806816006326016,7975062,79404,2.360,8.21,2.89,,12.453,0,0,0,0
Gaia DR3 2078993801691079424,7983224,5590,0.713,24.87,4.62,Gaia DR3 2078993801701162496,7983240,17201,2.387,25.35,4.73,0.527,7.659,1,0,0,0
Gaia DR3 2078981496611147008,7984386,3308,0.683,12.23,4.76,Gaia DR3 2078981500914998528,7984377,27133,1.621,12.53,3.53,0.430,9.587,1,0,0,0
Gaia DR3 2078981565330623872,7984367,4119,0.558,11.62,3.57,Gaia DR3 2078981500914998528,7984377,27133,1.621,12.53,3.53,0.713,7.235,1,0,0,0
Gaia DR3 2075982269412327040,7985771,3634,0.624,12.80,3.85,Gaia DR3 2075982273717600128,7985733,230393,0.222,13.49,3.71,0.385,20.701,1,0,0,0
Gaia DR3 2075982342430577536,0,12928,,16.07,4.66,Gaia DR3 2075982273717600128,7985733,230393,0.222,13.49,3.71,0.357,13.246,0,0,0,0
Gaia DR3 2076006733548059264,7985752,2087,0.139,14.84,5.67,Gaia DR3 2076006634772856448,7985744,6283,0.619,15.03,3.51,0.562,5.248,1,0,0,0
Gaia DR3 2075994368346179712,0,18250,0.280,10.10,3.33,Gaia DR3 2075994368346179840,7987781,20783,3.043,10.33,3.20,0.791,2.326,1,0,0,0
Gaia DR3 2075994402705918720,7987788,2074,0.191,14.21,5.34,Gaia DR3 2075994368346179840,7987781,20783,3.043,10.33,3.20,-0.278,6.583,0,0,0,0
Gaia DR3 2075993200110292736,0,1681,0.385,20.72,4.28,Gaia DR3 2075993234475845632,7987934,8707,4.466,19.33,3.88,0.385,9.712,1,0,0,0
Gaia DR3 2075993200110293376,7987923,1432,1.761,24.80,4.73,Gaia DR3 2075993234475845632,7987934,8707,4.466,19.33,3.88,0.219,10.362,0,0,0,0
Gaia DR3 2075947772236418560,7988608,2044,-0.004,18.09,3.72,Gaia DR3 2075947776539368448,7988614,7226,1.078,18.80,3.40,0.671,6.529,1,0,0,0
Gaia DR3 2076038898551560064,0,18866,0.510,15.44,5.74,Gaia DR3 2076038898562743168,7989694,58171,5.421,16.42,5.46,-0.063,6.536,1,0,0,0
Gaia DR3 2117127029608957056,8004634,713,-0.125,13.24,4.31,Gaia DR3 2117127029608956672,8004630,9111,1.033,16.09,3.59,0.354,6.553,0,0,0,1
Gaia DR3 2117281751511819008,8006448,6799,0.936,6.77,5.52,Gaia DR3 2117270000481298816,8006454,12899,1.666,8.50,4.21,0.637,9.293,0,0,0,0
Gaia DR3 2117281751511819392,8006452,677,0.534,8.52,5.63,Gaia DR3 2117270000481298816,8006454,12899,1.666,8.50,4.21,-0.666,6.236,1,0,0,0
Gaia DR3 2105272194020766976,8007634,1417,2.211,28.24,5.26,Gaia DR3 2105272198319136256,8007636,11287,1.829,19.99,4.11,0.350,6.004,0,0,0,0
Gaia DR3 2105273469627835008,8007638,3522,0.212,24.44,4.89,Gaia DR3 2105272198319136256,8007636,11287,1.829,19.99,4.11,0.579,5.518,0,0,0,0
Gaia DR3 2105139634150446208,8009479,14848,0.491,11.90,4.64,Gaia DR3 2105139634148263552,8009475,72004,1.879,13.88,4.53,0.639,7.024,0,0,0,1
Gaia DR3 2105140149546456192,8009502,17064,0.232,13.10,4.75,Gaia DR3 2105140149544338432,8009507,232937,0.198,12.37,3.33,0.550,9.644,1,0,0,0
Gaia DR3 2105139466646981376,8009576,7975,0.630,10.84,3.99,Gaia DR3 2105139501009319296,8009574,57742,2.985,12.54,3.60,0.218,7.523,0,0,0,1
Gaia DR3 2105832640012927744,8013601,702,1.214,13.68,5.72,Gaia DR3 2105832640012154624,8013600,8432,0.459,10.94,3.16,-0.188,8.437,0,0,0,0
Gaia DR3 2105691936884302336,8016289,36934,2.489,11.35,3.78,Gaia DR3 2105691932584067968,8016298,88497,2.486,9.74,3.14,0.750,5.109,0,0,1,0
Gaia DR3 2102876259404859264,8022527,3857,3.421,15.19,3.63,Gaia DR3 2102876259404857472,8022522,7518,3.381,16.75,3.81,-0.018,5.973,1,0,1,0
Gaia DR3 2126895636370469760,8022583,500,0.360,5.43,4.27,Gaia DR3 2126895675028116608,8022588,23736,1.133,4.89,3.84,0.642,10.152,0,0,0,0
Gaia DR3 2126840699445737088,0,5299,0.385,23.09,5.62,Gaia DR3 2126840699448061824,8024188,11507,1.140,22.86,4.31,0.735,4.217,1,0,0,0
Gaia DR3 2126860937333003392,8024900,17410,0.526,18.17,4.47,Gaia DR3 2126860937333003776,8024894,6732,0.729,15.71,3.36,-0.037,12.923,0,0,0,0
Gaia DR3 2126112994546876160,0,49651,0.565,15.15,4.57,Gaia DR3 2126112990247471616,8026126,110687,0.135,14.74,4.41,0.931,4.155,1,0,0,0
Gaia DR3 2126143128038719232,0,630,0.162,16.35,3.98,Gaia DR3 2126143128038719360,8027872,5007,0.868,14.87,3.47,-0.319,2.045,1,0,0,0
Gaia DR3 2126135362737912320,0,1316,0.191,12.10,5.28,Gaia DR3 2126135362737911808,8028534,12505,1.720,8.36,3.81,-0.283,3.703,0,0,0,0
Gaia DR3 2126156940648522624,0,23494,2.195,21.47,4.99,Gaia DR3 2126156940653705984,8029035,53266,2.165,15.86,5.36,-0.799,1.378,0,0,1,0
Gaia DR3 2078341447706847488,0,156237,0.398,5.50,4.65,Gaia DR3 2078341443402892032,8035580,209819,2.611,6.28,3.43,0.737,3.894,0,0,0,0
Gaia DR3 2078282379015688576,8037531,2069,0.195,10.44,3.20,Gaia DR3 2078282383315257472,8037529,19400,1.432,9.12,3.21,0.409,6.696,0,0,0,0
Gaia DR3 2078119415074573056,0,52182,0.358,10.44,3.10,Gaia DR3 2078119342058991488,8038467,91588,2.563,11.04,3.22,0.500,4.318,1,0,0,0
Gaia DR3 2078116253978786048,0,4814,-0.104,5.29,4.54,Gaia DR3 2078116253983199872,8038694,6427,0.552,5.18,4.28,0.589,2.214,1,0,0,0
Gaia DR3 2078109794348327680,0,5686,-0.163,13.05,4.94,Gaia DR3 2078109725632990208,8039128,6783,0.790,14.69,5.53,0.209,1.770,0,0,0,0
Gaia DR3 2079562455362593024,0,21968,0.038,19.74,4.62,Gaia DR3 2079562451071085568,8040551,142770,11.991,17.26,3.80,0.426,5.757,0,0,0,0
Gaia DR3 2079552697203196032,8041961,10055,0.945,16.28,3.90,Gaia DR3 2079552697203196800,8041971,14952,1.301,18.23,3.80,-0.013,8.606,0,0,0,1
Gaia DR3 2079573484844942208,8042281,9226,1.898,12.49,3.25,Gaia DR3 2079573484844940416,8042251,338350,15.143,16.02,4.12,0.491,22.911,0,0,0,0
Gaia DR3 2078819048068592768,0,518,0.091,12.93,4.74,Gaia DR3 2078819013713445248,8043691,11490,0.943,10.86,3.19,-0.347,4.672,0,0,0,0
Gaia DR3 2076010410038733440,8055824,1587,0.201,30.53,5.66,Gaia DR3 2076010723581838080,8055837,7680,2.319,31.58,4.95,0.042,8.587,1,0,0,0
Gaia DR3 2075998663313445376,8056149,7355,1.146,23.09,5.75,Gaia DR3 2075998766392663296,8056162,34748,4.266,20.38,4.24,0.134,12.984,0,0,0,1
Gaia DR3 2076000067758260096,8056299,8844,0.680,15.45,5.77,Gaia DR3 2076000072062746368,8056303,117023,0.163,17.14,4.20,0.594,8.722,1,0,0,0
Gaia DR3 2075996051968802816,0,57273,0.406,11.70,4.89,Gaia DR3 2075996047667862144,8056853,56570,5.059,12.90,4.85,0.196,6.502,1,0,0,0
Gaia DR3 2075996051973399552,0,10690,0.378,10.35,4.36,Gaia DR3 2075996047667862144,8056853,56570,5.059,12.90,4.85,0.387,11.979,0,0,0,1
Gaia DR3 2075995845814976000,8056938,2725,0.248,10.40,3.88,Gaia DR3 2075995845814974208,8056914,100075,5.226,9.40,3.53,0.441,14.347,0,0,0,1
Gaia DR3 2076035183405034752,8059294,2139,0.257,7.92,3.46,Gaia DR3 2076035187713841664,8059303,23147,,30.01,5.87,-0.112,15.427,0,0,0,0
Gaia DR3 2076034259998364032,8059620,10243,1.351,26.87,5.03,Gaia DR3 2076034259998360832,8059595,9782,2.828,27.21,4.61,0.476,13.854,1,0,0,0
Gaia DR3 2105282162643140352,8075997,1423,3.259,12.85,3.31,Gaia DR3 2105282162643140608,8075991,11638,3.209,14.99,3.72,0.018,10.186,0,0,1,0
Gaia DR3 2105330678592648064,8078415,1318,2.876,9.69,4.12,Gaia DR3 2105330674293559808,8078396,124382,2.132,7.38,3.82,0.458,14.192,0,0,0,0
Gaia DR3 2105695991330000512,0,6056,2.198,10.72,3.73,Gaia DR3 2105695991332592384,8084770,16543,1.862,10.30,3.40,0.552,3.904,1,0,0,0
Gaia DR3 2106024672289260928,8086060,1062,2.119,25.93,3.74,Gaia DR3 2106024676588927232,8086051,19448,2.057,20.48,4.11,-0.215,8.084,0,0,1,0
Gaia DR3 2103114303670418560,8156187,3011,1.082,16.61,5.62,Gaia DR3 2103112826201667712,8088050,83454,2.646,27.89,5.50,-0.481,5.473,0,0,0,0
Gaia DR3 2102893061317140096,8090743,1740,0.821,28.51,5.27,Gaia DR3 2102892958238692480,8090745,12130,-1.931,18.91,4.11,0.177,9.431,0,0,0,0
Gaia DR3 2126147560439253376,0,14445,2.135,16.44,4.05,Gaia DR3 2126147560444946560,8096271,25004,2.123,15.11,4.42,0.956,3.593,1,0,1,0
Gaia DR3 2126147560444946688,8096276,16006,0.336,16.12,3.77,Gaia DR3 2126147560444946560,8096271,25004,2.123,15.11,4.42,0.988,5.281,1,0,0,0
Gaia DR3 2125975143279715072,8098960,9922,0.972,19.21,4.13,Gaia DR3 2125975143279720320,8098975,58868,1.258,24.74,5.25,0.049,26.994,0,0,0,1
Gaia DR3 2125974005109806464,8099080,19744,0.217,25.53,5.56,Gaia DR3 2125974009408513280,8099075,205779,10.541,25.71,3.95,0.228,7.837,1,0,0,0
Gaia DR3 2125974009408344832,8099087,31104,10.445,26.87,4.88,Gaia DR3 2125974009408513280,8099075,205779,10.541,25.71,3.95,0.573,7.960,1,0,1,0
Gaia DR3 2125974009408513664,8099072,141080,0.182,25.37,3.91,Gaia DR3 2125974009408513280,8099075,205779,10.541,25.71,3.95,0.891,5.671,1,0,0,0
Gaia DR3 2078298734251568128,8105254,1198,1.073,28.45,4.08,Gaia DR3 2078298738551040384,8105243,17849,0.865,11.62,5.28,0.202,8.158,0,1,0,0
Gaia DR3 2078299421446300928,8105448,642,0.542,18.96,4.01,Gaia DR3 2078299425745826560,8105451,7418,1.787,28.42,4.92,0.203,6.485,0,0,0,0
Gaia DR3 2079609386469632896,8108677,515,0.902,16.21,5.96,Gaia DR3 2079609390771726208,8108667,69433,2.968,18.95,5.93,0.040,15.341,0,0,0,0
Gaia DR3 2079609390771724032,8108656,1579,0.536,18.21,4.93,Gaia DR3 2079609390771726208,8108667,69433,2.968,18.95,5.93,-0.393,10.298,1,0,0,0
Gaia DR3 2078824300812251520,8111759,576,0.105,17.90,3.71,Gaia DR3 2078824305113124224,8111770,23110,1.002,11.91,3.15,0.074,12.317,0,0,0,0
Gaia DR3 2078823510538412544,8111889,551,1.171,13.12,4.38,Gaia DR3 2078823514839154432,8111879,8117,0.436,11.86,3.15,0.194,6.657,0,0,0,0
Gaia DR3 2078905462814482432,8113774,9372,0.637,13.10,3.97,Gaia DR3 2078905462814105856,8113778,52183,2.264,14.32,3.59,0.600,5.898,1,0,0,0
Gaia DR3 2078859111516430592,0,24253,0.124,6.01,5.37,Gaia DR3 2078859111525398016,8114216,14335,0.462,8.34,5.48,0.375,2.242,0,0,0,0
Gaia DR3 2078861374967606400,8115167,300,-0.044,13.46,4.74,Gaia DR3 2078861379268580864,8115176,18539,1.449,12.51,3.63,-0.228,7.343,1,0,0,0
Gaia DR3 2078862032103470464,8115783,2348,0.426,11.79,2.93,Gaia DR3 2078862032103472640,8115782,9756,1.086,16.80,3.39,0.009,13.395,0,0,0,0
Gaia DR3 2078991082978544512,8122041,1977,0.179,18.12,4.92,Gaia DR3 2078991087282104064,8122042,8220,0.927,17.27,3.75,-0.120,6.524,1,0,0,0
Gaia DR3 2076009551045446784,8123719,1033,0.826,21.19,4.33,Gaia DR3 2076009551039115008,8123716,311105,2.505,15.61,4.97,-0.071,24.704,0,0,0,0
Gaia DR3 2076009555350677632,0,297339,2.714,14.56,4.17,Gaia DR3 2076009551039115008,8123716,311105,2.505,15.61,4.97,0.981,1.176,1,0,0,0
Gaia DR3 2076009585406368128,8123720,74757,0.189,15.56,5.03,Gaia DR3 2076009551039115008,8123716,311105,2.505,15.61,4.97,0.225,8.225,1,0,0,0
Gaia DR3 2076010684916703232,8124695,6634,0.323,15.96,4.64,Gaia DR3 2076010689222129152,8124682,61806,4.506,16.17,3.62,0.484,9.721,1,0,0,0
Gaia DR3 2076010689222129920,8124684,9761,0.227,16.21,3.87,Gaia DR3 2076010689222129152,8124682,61806,4.506,16.17,3.62,0.626,9.041,1,0,0,0
Gaia DR3 2076035664441625856,8127618,1798,0.219,18.14,5.37,Gaia DR3 2076035668747584384,8127607,19194,1.166,17.21,3.21,0.273,11.327,1,0,0,0
Gaia DR3 2076035668747584640,8127602,3861,0.398,17.36,4.89,Gaia DR3 2076035668747584384,8127607,19194,1.166,17.21,3.21,0.163,10.291,1,0,0,0
Gaia DR3 2076035668747587712,8127621,6633,1.038,17.29,3.55,Gaia DR3 2076035668747584384,8127607,19194,1.166,17.21,3.21,0.760,13.287,1,0,0,0
Gaia DR3 2076058719826303488,8128218,1983,0.588,8.77,4.05,Gaia DR3 2076058724132387456,8128228,12518,0.842,7.64,3.61,0.593,7.692,0,0,0,1
Gaia DR3 2076058719826309248,8128214,1917,0.386,10.90,5.84,Gaia DR3 2076058724132387456,8128228,12518,0.842,7.64,3.61,0.508,8.352,0,0,0,0
Gaia DR3 2117335077823137792,0,25856,3.113,25.83,4.95,Gaia DR3 2117335077826003840,8142942,43194,3.271,25.28,4.65,0.627,2.779,1,0,1,0
Gaia DR3 2105346243550990976,0,19222,0.404,14.08,4.11,Gaia DR3 2105346243554261376,8145762,53768,2.645,13.64,4.04,0.650,4.798,1,0,0,0
Gaia DR3 2105346243554260480,8145754,13250,0.700,15.46,5.11,Gaia DR3 2105346243554261376,8145762,53768,2.645,13.64,4.04,0.150,8.361,0,0,0,0
Gaia DR3 2105333839689719040,0,82563,0.387,5.84,3.88,Gaia DR3 2105333839688738688,8146043,461837,5.004,6.68,3.85,0.227,7.371,0,0,0,1
Gaia DR3 2106029212073086080,0,400,0.231,19.49,4.74,Gaia DR3 2106029212074968704,8153822,6623,0.991,25.75,4.13,-0.336,4.461,0,0,0,0
Gaia DR3 2103084818717584384,8158156,640,0.122,11.52,3.07,Gaia DR3 2103084823014843136,8158164,9182,3.264,16.93,4.87,0.051,12.401,0,0,0,0
Gaia DR3 2126115640249867136,8163287,509,1.102,23.86,4.79,Gaia DR3 2126115640249868032,8163292,7016,1.881,30.64,4.50,0.151,7.861,0,0,0,0
Gaia DR3 2126162953607917440,8165559,3667,0.982,11.46,3.43,Gaia DR3 2126162953607918080,8165558,16289,1.515,24.56,4.56,-0.091,4.078,0,0,0,0
Gaia DR3 2125978888488608640,8166920,2985,0.543,12.07,5.45,Gaia DR3 2125978888491367808,8166912,41788,1.566,9.15,3.26,0.612,7.649,0,0,0,0
Gaia DR3 2078303617633913472,0,5895,1.018,10.42,3.97,Gaia DR3 2078303617633912576,8173356,10773,1.464,10.72,3.58,0.842,3.316,1,0,0,0
Gaia DR3 2079615231927255936,0,11648,1.503,21.62,4.38,Gaia DR3 2079615231927255808,8176653,14175,1.328,21.49,4.71,-0.015,2.196,1,0,0,0
Gaia DR3 2079581417643026432,8179745,303,0.313,15.32,5.32,Gaia DR3 2079581421944570496,8179747,15521,0.444,16.07,3.57,-0.298,7.166,1,0,0,0
Gaia DR3 2078831280140122624,8180502,9839,0.919,19.77,5.02,Gaia DR3 2078831280140123904,8180514,20605,2.429,25.12,5.10,0.397,9.578,0,0,0,0
Gaia DR3 2078831898611245568,0,170359,0.356,14.21,5.21,Gaia DR3 2078831898616354816,8180580,214407,4.542,12.83,3.79,0.488,3.256,0,0,0,1
Gaia DR3 2078910754205984768,0,150896,0.586,12.85,4.82,Gaia DR3 2078910749910437888,8181646,200165,2.867,13.35,4.93,-0.433,2.194,1,0,0,0
Gaia DR3 2078910719854099840,0,5244,0.559,19.43,3.85,Gaia DR3 2078910719854100992,8181693,11358,1.251,19.63,3.77,0.896,3.773,1,0,0,0
Gaia DR3 2079007236359254272,8189338,2675,0.075,7.84,4.84,Gaia DR3 2079007236359252992,8189323,13466,0.447,5.83,5.13,-0.078,7.989,0,0,0,0
Gaia DR3 2079016509185213568,8191056,4473,0.299,17.13,5.25,Gaia DR3 2079016513488948608,8191053,18303,1.089,16.84,3.75,0.051,6.179,1,0,0,0
Gaia DR3 2076095454693540480,8193215,3726,0.560,19.93,4.36,Gaia DR3 2076095454693542016,8193212,65199,0.097,19.13,4.28,0.653,9.556,1,0,0,0
Gaia DR3 2076095484746861440,8193218,3217,0.156,19.82,4.84,Gaia DR3 2076095454693542016,8193212,65199,0.097,19.13,4.28,0.516,8.927,1,0,0,0
Gaia DR3 2075875891659888000,8197799,6145,0.120,10.86,3.88,Gaia DR3 2075875895966616192,8197798,11842,1.415,12.38,3.83,0.417,6.418,0,0,0,1
Gaia DR3 2075875895963126528,8197811,5473,0.131,12.01,4.30,Gaia DR3 2075875895966616192,8197798,11842,1.415,12.38,3.83,0.394,11.209,1,0,0,0
Gaia DR3 2075875895963131648,0,6604,0.397,11.46,4.29,Gaia DR3 2075875895966616192,8197798,11842,1.415,12.38,3.83,0.408,11.077,1,0,0,0
Gaia DR3 2075875895967508352,0,6476,0.012,11.13,3.80,Gaia DR3 2075875895966616192,8197798,11842,1.415,12.38,3.83,0.435,9.275,0,0,0,1
Gaia DR3 2075875926019626496,8197800,6985,0.199,12.14,4.42,Gaia DR3 2075875895966616192,8197798,11842,1.415,12.38,3.83,0.128,6.849,1,0,0,0
Gaia DR3 2081878061212298880,0,7001,0.524,5.95,3.92,Gaia DR3 2081878061221154176,8198117,11170,0.695,6.67,4.98,0.103,3.727,0,0,0,1
Gaia DR3 2105291813432020608,8211960,1430,0.492,22.99,5.86,Gaia DR3 2105291817729649664,8211970,14266,1.198,18.31,4.29,0.282,11.132,0,0,0,0
Gaia DR3 2105334900541597568,8214066,609,0.246,14.84,5.00,Gaia DR3 2105334904840653824,8214062,6735,0.697,15.51,3.10,-0.451,7.537,1,0,0,0
Gaia DR3 2105948054371118208,0,9022,0.527,27.41,4.91,Gaia DR3 2105948054373020928,8218007,9789,0.965,29.06,4.88,-0.273,1.426,1,0,0,0
Gaia DR3 2105889952054832000,0,108045,4.230,11.24,3.33,Gaia DR3 2105889952054832256,8218974,99628,4.182,10.79,3.35,-0.871,2.058,1,0,1,0
Gaia DR3 2103134026160929664,8223090,1880,0.673,16.17,5.03,Gaia DR3 2103134026160651264,8223081,6663,0.900,18.03,3.62,-0.118,7.841,0,0,0,1
Gaia DR3 2103038952765259136,8223201,6599,0.368,11.23,5.13,Gaia DR3 2103039021484736128,8223197,292457,4.296,8.89,2.78,0.573,12.082,0,0,0,0
Gaia DR3 2126917390383306496,0,3160,0.579,22.28,5.39,Gaia DR3 2126917390383306112,8226304,7454,1.303,22.38,3.96,-0.128,5.496,1,0,0,0
Gaia DR3 2126914916482169088,8226443,688,0.763,38.98,5.36,Gaia DR3 2126914916482167424,8226440,8526,4.746,37.39,4.64,0.551,7.462,1,0,0,0
Gaia DR3 2126199203132238720,8231412,7807,0.830,47.03,4.45,Gaia DR3 2126199168772497792,8231401,38053,0.486,47.68,4.64,0.961,6.673,1,0,0,0
Gaia DR3 2126177590851262336,0,28939,3.310,8.45,3.95,Gaia DR3 2126177590856459008,8232792,35331,3.290,8.62,4.40,0.545,2.598,1,0,1,0
Gaia DR3 2126340692236649216,8235238,802,0.713,23.35,3.87,Gaia DR3 2126340864035340928,8235229,9179,1.882,15.30,3.29,0.106,10.124,0,0,0,0
Gaia DR3 2078313719391748480,0,5780,-0.009,11.27,4.26,Gaia DR3 2078313719397124608,8241497,14804,0.951,10.88,3.77,-0.216,4.151,1,0,0,0
Gaia DR3 2078316227653137280,0,5555,1.885,11.71,4.32,Gaia DR3 2078316223358902016,8242293,8615,0.841,12.49,4.83,0.783,2.681,1,0,0,0
Gaia DR3 2078317224090632704,0,2517,0.808,11.07,4.45,Gaia DR3 2078317224090632064,8242709,10174,0.699,8.34,4.19,-0.255,3.663,0,0,0,0
Gaia DR3 2079628666577944448,8243463,3481,0.570,22.40,5.89,Gaia DR3 2079628662282648576,8243481,163350,0.125,23.37,5.28,0.602,10.996,1,0,0,0
Gaia DR3 2079572140514245504,8245120,1922,0.614,10.33,3.26,Gaia DR3 2079572144816529152,8245105,74866,3.006,9.29,2.52,-0.357,10.739,0,0,0,0
Gaia DR3 2079592176541067904,0,33455,0.056,13.02,4.37,Gaia DR3 2079592172240507904,8246093,102759,0.129,15.28,3.99,0.692,4.839,0,0,0,0
Gaia DR3 2079579669593681536,8246661,838,0.594,24.08,4.99,Gaia DR3 2079579669598605824,8246666,6750,0.990,20.90,3.95,0.436,5.864,0,0,0,0
Gaia DR3 2079583552249221504,8247436,7937,-0.097,20.92,5.44,Gaia DR3 2079583547946175360,8247435,154929,3.951,15.88,3.77,0.281,7.766,0,0,0,0
Gaia DR3 2079583552250628736,0,82028,0.342,15.14,3.66,Gaia DR3 2079583547946175360,8247435,154929,3.951,15.88,3.77,0.822,4.376,1,0,0,0
Gaia DR3 2078922745762443008,8248310,3006,0.615,13.69,4.34,Gaia DR3 2078922745762440192,8248308,7716,1.306,20.90,3.80,-0.045,8.182,0,0,0,0
Gaia DR3 2078912472197626112,0,27231,0.139,5.72,4.53,Gaia DR3 2078912467894820096,8248939,171325,2.878,4.98,4.74,0.366,5.855,0,0,0,0
Gaia DR3 2078887561389775232,8251162,330,-0.037,10.12,3.87,Gaia DR3 2078887733188465024,8251142,18780,1.285,10.64,3.28,0.300,10.645,1,0,0,0
Gaia DR3 2079056022885729408,8256044,6358,0.572,15.33,4.51,Gaia DR3 2079056027189128192,8256049,7765,1.618,17.28,5.11,0.172,7.958,0,0,0,1
Gaia DR3 2079020327422287360,0,6843,-0.014,11.47,2.97,Gaia DR3 2079020327419963648,8258493,8786,0.786,11.05,2.95,0.874,2.345,1,0,0,0
Gaia DR3 2076017973486650368,8258994,4992,0.110,25.24,5.13,Gaia DR3 2076017973486652160,8259004,10656,1.624,22.36,4.23,0.772,6.815,0,0,0,0
Gaia DR3 2076109331722110464,8260235,5101,0.246,13.99,4.56,Gaia DR3 2076109267308419328,8260234,29315,2.152,12.89,3.55,0.672,6.684,1,0,0,0
Gaia DR3 2076053604530984448,8261930,3364,0.329,11.02,4.11,Gaia DR3 2076053604530982656,8261920,8095,1.440,12.29,4.26,0.268,5.999,0,0,0,1
Gaia DR3 2076072399308610816,8262660,4471,0.442,6.54,2.83,Gaia DR3 2076072433668001152,8262678,55677,1.242,7.20,4.75,0.641,15.040,1,0,0,0
Gaia DR3 2076072433667999232,0,28379,0.379,6.35,4.18,Gaia DR3 2076072433668001152,8262678,55677,1.242,7.20,4.75,0.601,6.094,0,0,0,1
Gaia DR3 2076067412841143808,8263362,1419,0.093,15.08,5.82,Gaia DR3 2076067417146364288,8263377,12408,0.860,16.14,5.54,0.664,9.948,1,0,0,0
Gaia DR3 2076064698421799936,8263782,1905,0.520,6.92,3.30,Gaia DR3 2076064702727097216,8263768,23478,1.059,9.03,5.92,-0.008,9.279,0,0,0,0
Gaia DR3 2076064702727096960,8263761,10862,0.002,5.79,3.83,Gaia DR3 2076064702727097216,8263768,23478,1.059,9.03,5.92,0.890,5.283,0,0,0,1
Gaia DR3 2076063603215488640,8264035,17543,0.211,7.91,3.36,Gaia DR3 2076063706294705792,8264039,41481,1.629,7.96,2.78,0.927,6.434,1,0,0,0
Gaia DR3 2076063637575230848,8264044,17729,0.359,8.17,3.38,Gaia DR3 2076063706294705792,8264039,41481,1.629,7.96,2.78,0.551,7.444,1,0,0,0
Gaia DR3 2076065149403739648,8264162,7417,1.195,20.06,5.49,Gaia DR3 2076063671934986368,8264134,82039,4.314,12.28,3.49,0.046,14.947,0,0,0,0
Gaia DR3 2076065076378847872,8264273,435,0.300,12.02,3.82,Gaia DR3 2076065076378847744,8264266,3096,0.786,8.84,2.99,0.063,6.258,0,0,0,0
Gaia DR3 2076065488695847680,8264372,2644,0.856,6.64,3.61,Gaia DR3 2076065424281683584,8264376,15660,0.739,9.65,5.25,0.310,9.129,0,0,0,0
Gaia DR3 2075877167273924992,0,4716,0.218,14.37,3.85,Gaia DR3 2075877167277021440,8264448,6218,0.750,13.89,3.41,0.387,3.406,1,0,0,0
Gaia DR3 2075877579590524544,0,4098,-0.116,9.64,3.14,Gaia DR3 2075877579593836288,8264755,4957,0.616,9.08,2.92,0.794,2.791,1,0,0,0
Gaia DR3 2075876789319843200,8264757,27609,0.440,25.15,4.47,Gaia DR3 2075876789320717440,8264771,195145,0.228,30.89,4.89,0.903,10.759,0,0,0,0
Gaia DR3 2075876789319844352,8264774,9600,0.152,27.56,5.39,Gaia DR3 2075876789320717440,8264771,195145,0.228,30.89,4.89,0.861,11.148,0,0,0,0
Gaia DR3 2075877540927425024,8264756,3296,1.680,28.75,5.73,Gaia DR3 2075876789320717440,8264771,195145,0.228,30.89,4.89,0.728,15.229,1,0,0,0
Gaia DR3 2081881462826519168,0,5190,0.203,9.34,2.88,Gaia DR3 2081881462835279872,8265114,7778,0.682,10.31,2.99,0.614,2.473,1,0,0,0
Gaia DR3 2106052473617831040,8288420,4220,0.996,13.03,3.48,Gaia DR3 2106052473617882240,8288423,16125,1.448,21.28,3.63,-0.056,5.912,0,0,0,0
Gaia DR3 2103134575916470912,8289460,3105,3.518,22.20,4.37,Gaia DR3 2103134610276209920,8289464,6001,2.194,15.24,3.39,0.052,13.212,0,0,0,0
Gaia DR3 2126912060323464832,8293574,403,0.232,20.24,5.86,Gaia DR3 2126912064624022656,8293571,55655,3.846,19.20,3.73,-0.249,9.036,1,0,0,0
Gaia DR3 2126881862414168320,0,141008,0.416,16.02,4.51,Gaia DR3 2126881828054429568,8295101,302174,5.811,15.67,3.63,0.929,5.799,1,0,0,0
Gaia DR3 2126208166722809984,8297899,9639,0.373,12.54,3.53,Gaia DR3 2126208205383795200,8297895,50634,1.984,12.11,3.03,0.524,6.632,1,0,0,0
Gaia DR3 2126208171024055040,8297892,4480,0.831,13.55,4.11,Gaia DR3 2126208205383795200,8297895,50634,1.984,12.11,3.03,0.474,10.909,0,0,0,0
Gaia DR3 2126177556496744064,8299270,35418,2.461,11.87,3.55,Gaia DR3 2126177552195975936,8299279,92604,3.054,12.89,3.07,0.809,5.361,1,0,0,0
Gaia DR3 2126177556496746880,0,7598,0.211,10.54,3.69,Gaia DR3 2126177552195975936,8299279,92604,3.054,12.89,3.07,0.394,8.954,0,0,0,1
Gaia DR3 2126168760398978688,0,7240,0.347,18.54,5.74,Gaia DR3 2126168760403826432,8300258,14045,0.465,19.65,3.49,0.563,3.415,1,0,0,0
Gaia DR3 2126346503331610112,0,60361,2.278,20.27,4.38,Gaia DR3 2126346503331609728,8301866,55869,2.198,19.87,4.34,0.239,2.346,1,0,1,0
Gaia DR3 2079619252016935040,8311140,2390,1.316,20.48,4.21,Gaia DR3 2079619252016931584,8311133,45900,1.477,10.65,4.21,0.037,12.935,0,1,0,0
Gaia DR3 2078931404408965504,0,41552,0.880,9.85,3.46,Gaia DR3 2078931404416647680,8314668,58396,2.029,10.96,3.11,0.035,3.366,0,0,0,1
Gaia DR3 2078931301337431808,8314736,10373,0.703,8.60,3.75,Gaia DR3 2078931335697175168,8314755,70062,2.060,13.65,5.49,-0.027,16.402,0,0,0,0
Gaia DR3 2079065368734696960,8320858,1381,1.004,16.33,3.73,Gaia DR3 2079065373037740032,8320841,11182,1.363,12.14,3.42,0.377,9.780,0,0,0,0
Gaia DR3 2076111775570979584,0,9181,1.586,14.57,3.30,Gaia DR3 2076111775569270272,8325950,12727,1.161,14.38,3.35,0.895,2.999,1,0,0,0
Gaia DR3 2076116581627619200,8326416,1946,-0.168,15.04,5.91,Gaia DR3 2076116654652234624,8326411,76720,2.839,12.63,3.87,0.339,10.709,0,0,0,0
Gaia DR3 2076116276695163136,8326713,894,0.551,28.98,4.23,Gaia DR3 2076116276695162496,8326698,6430,0.849,11.38,3.29,0.286,12.401,0,0,0,0
Gaia DR3 2076069753608674304,8329604,2921,1.465,20.21,5.32,Gaia DR3 2076070509522916736,8329578,54778,2.218,18.74,4.81,0.029,15.486,1,0,0,0
Gaia DR3 2076065797933812608,8330136,1132,0.319,12.73,3.73,Gaia DR3 2076065802238806528,8330123,14176,0.675,6.79,3.76,0.107,15.890,0,1,0,0
Gaia DR3 2081882764197920640,8330470,677,0.073,8.85,4.61,Gaia DR3 2081882764197920512,8330468,3195,,7.30,3.21,0.009,5.298,0,0,0,0
Gaia DR3 2081882905944266624,0,25744,0.448,8.63,3.38,Gaia DR3 2081882905944266752,8330548,31948,0.699,8.20,2.77,0.822,2.337,1,0,0,0
Gaia DR3 2081883313962594816,8330621,14444,0.049,27.23,5.03,Gaia DR3 2081883313953868800,8330614,18219,0.065,26.08,4.94,0.905,6.881,1,0,0,0
Gaia DR3 2081883318252383232,0,25521,0.573,27.24,4.88,Gaia DR3 2081883313953868800,8330614,18219,0.065,26.08,4.94,0.921,1.794,1,0,0,0
Gaia DR3 2081880638201683968,8331409,14322,1.270,29.82,4.99,Gaia DR3 2081880638201684480,8331407,24291,3.293,30.49,5.14,-0.092,4.712,1,0,0,0
Gaia DR3 2081880775640667520,8331583,4131,0.895,8.98,2.81,Gaia DR3 2081880775640669184,8331588,12797,0.942,8.18,3.11,0.282,7.320,1,0,1,0
Gaia DR3 2105391942006493696,8345410,27601,2.678,16.67,4.08,Gaia DR3 2105391873287018240,8345414,10047,2.776,16.26,3.71,0.320,8.007,1,0,1,0
Gaia DR3 2106611437839661440,8349502,1081,1.759,42.07,5.95,Gaia DR3 2106611437841174912,8349498,7562,1.143,23.56,3.97,0.039,13.631,0,1,0,0
Gaia DR3 2105961484731706368,8351390,4976,0.369,11.82,3.35,Gaia DR3 2105961489030447488,8351387,29861,3.091,10.56,3.20,-0.329,9.502,0,0,0,0
Gaia DR3 2105915343901864064,8351700,835,1.435,16.76,3.59,Gaia DR3 2105915343901864832,8351704,7722,3.513,24.88,4.34,-0.096,7.082,0,0,0,0
Gaia DR3 2106139197592171264,0,7929,0.637,18.30,3.37,Gaia DR3 2106139197596735872,8355527,13525,1.617,18.84,3.44,0.784,3.324,1,0,0,0
Gaia DR3 2106138888359095680,8355638,593,0.905,22.40,5.62,Gaia DR3 2106138888359095424,8355631,7041,1.837,14.87,4.38,-0.095,6.264,0,0,0,0
Gaia DR3 2103105267059578368,8357550,1082,0.788,15.62,3.59,Gaia DR3 2103105267059578240,8357554,77809,0.076,16.01,3.77,-0.680,12.477,1,0,0,0
Gaia DR3 2126219750255821440,0,6515,0.224,17.62,3.97,Gaia DR3 2126219750255821696,8363239,8645,0.858,17.72,3.55,0.099,2.159,1,0,0,0
Gaia DR3 2126208682121054592,8363806,1123,0.896,18.44,4.43,Gaia DR3 2126208682121054208,8363812,10415,0.930,18.62,4.03,0.320,8.585,1,0,1,0
Gaia DR3 2126229474062045440,8364439,7374,0.815,15.80,3.51,Gaia DR3 2126229474062049664,8364437,80336,4.868,18.41,3.84,-0.025,32.247,0,0,0,0
Gaia DR3 2126358048204963840,0,2200,0.404,9.61,5.42,Gaia DR3 2126358048203604608,8366629,7911,0.700,21.51,4.75,0.463,7.200,0,0,0,0
Gaia DR3 2126360281586655872,8367067,27057,3.386,9.41,3.96,Gaia DR3 2126360247226916608,8367064,57776,3.292,9.28,3.88,0.624,4.850,1,0,1,0
Gaia DR3 2126361106220436480,8367466,3990,0.721,16.33,4.56,Gaia DR3 2126361106220436736,8367477,17890,1.547,13.37,3.50,-0.341,6.277,0,0,0,0
Gaia DR3 2126348702354917504,8367836,1127,0.480,23.72,4.97,Gaia DR3 2126348702354917376,8367833,11018,1.517,25.83,4.72,-0.361,6.286,1,0,0,0
Gaia DR3 2079645154959261952,0,658,0.238,33.37,4.92,Gaia DR3 2079645154957054592,8377135,217153,1.914,32.84,4.00,0.170,14.175,1,0,0,0
Gaia DR3 2079598533089693568,0,18536,0.139,14.12,3.79,Gaia DR3 2079598533094883584,8377394,24962,1.462,14.50,3.60,0.637,3.463,1,0,0,0
Gaia DR3 2079598258211801728,0,3100,0.806,14.29,5.93,Gaia DR3 2079598258216980480,8377481,5137,0.529,12.59,3.52,-0.519,1.346,0,0,0,0
Gaia DR3 2079598258216982784,0,515,0.422,13.26,3.99,Gaia DR3 2079598258216980480,8377481,5137,0.529,12.59,3.52,0.307,7.885,1,0,0,0
Gaia DR3 2078929823863475072,0,7149,-0.006,11.31,5.40,Gaia DR3 2078929823868885248,8380058,15115,0.686,10.68,3.36,0.223,3.228,1,0,0,0
Gaia DR3 2079076088968946816,8386369,2711,0.425,10.33,5.08,Gaia DR3 2079076093276200960,8386371,13076,1.157,7.66,4.04,0.453,7.451,0,0,0,0
Gaia DR3 2079117767334551168,8391240,948,0.767,13.34,4.83,Gaia DR3 2079117771636664960,8391251,21074,3.270,15.46,3.52,0.537,9.909,0,0,0,1
Gaia DR3 2076120331144230656,8391763,12390,0.432,14.77,4.16,Gaia DR3 2076120326839621632,8391766,79379,0.184,14.62,3.89,0.881,7.546,1,0,0,0
Gaia DR3 2082072743486212480,0,3296,0.462,10.89,3.06,Gaia DR3 2082072743496716160,8396290,6147,1.026,12.02,4.50,0.786,3.511,1,0,0,0
Gaia DR3 2117403346327128448,8409677,3371,0.061,8.43,4.90,Gaia DR3 2117403419344354176,8409671,141014,2.857,5.49,5.91,0.794,16.445,0,0,0,0
Gaia DR3 2117402212456783744,8409784,5631,0.870,11.46,3.52,Gaia DR3 2117402216754417664,8409779,38833,,10.66,3.60,0.717,6.701,1,0,0,0
Gaia DR3 2106673354087711872,0,6105,0.761,24.97,4.84,Gaia DR3 2106673354089889664,8414005,11451,1.529,24.73,4.32,-0.160,3.598,1,0,0,0
Gaia DR3 2106706614315757056,8415114,8522,0.752,19.56,5.43,Gaia DR3 2106706614315759104,8415119,7553,2.340,18.48,3.37,0.152,9.916,1,0,0,0
Gaia DR3 2103105056601679488,8423084,9947,1.780,9.97,5.92,Gaia DR3 2103105056600512256,8423087,175714,3.197,5.69,5.72,-0.008,8.241,0,1,0,0
Gaia DR3 2126925602358157056,0,7764,0.127,23.12,5.02,Gaia DR3 2126925808519727616,8424645,14015,2.125,21.62,4.06,0.230,3.528,1,0,0,0
Gaia DR3 2126893510366642944,8426335,11024,0.663,22.68,4.62,Gaia DR3 2126893506065109888,8426324,657788,0.422,17.91,3.93,0.673,11.983,0,0,0,0
Gaia DR3 2126890417989112832,8426567,22541,2.340,13.77,4.99,Gaia DR3 2126890452348855424,8426595,161466,2.386,9.55,4.12,0.190,26.769,0,0,1,0
Gaia DR3 2126363889355223424,8366985,2151,0.195,11.37,4.55,Gaia DR3 2126363889359199488,8432209,10549,1.633,12.84,3.50,0.099,5.805,0,0,0,1
Gaia DR3 2126373265269443200,8432915,52806,0.424,19.22,4.13,Gaia DR3 2126373269567883392,8432918,378695,0.236,20.73,4.40,0.824,7.942,1,0,0,0
Gaia DR3 2126406632872619264,8435339,10207,0.196,10.12,3.46,Gaia DR3 2126406632872618624,8435338,29658,1.125,6.83,3.50,0.491,4.907,0,0,0,0
Gaia DR3 2079824654524090880,0,1565,0.810,14.64,4.95,Gaia DR3 2079824654531375360,8439107,7912,0.766,15.12,4.23,-0.177,3.118,1,0,0,0
Gaia DR3 2079681541926868224,8444219,690,1.786,13.20,3.32,Gaia DR3 2079681546222519040,8444218,6351,0.843,19.26,5.77,-0.183,11.125,0,0,0,0
Gaia DR3 2078945766787837696,0,6331,0.263,19.11,4.03,Gaia DR3 2078945762492793472,8446863,6339,0.858,19.09,3.92,0.824,1.785,1,0,0,0
Gaia DR3 2079264796947869440,0,5849,0.298,31.41,4.44,Gaia DR3 2079264796956124672,8450394,9632,2.220,29.62,4.09,0.615,3.560,1,0,0,0
Gaia DR3 2079132507665047168,8454911,5025,0.218,15.19,3.67,Gaia DR3 2079038675520599040,8454916,20145,1.612,15.86,3.41,0.693,9.160,1,0,0,0
Gaia DR3 2076120915260013696,0,9487,0.475,34.54,5.76,Gaia DR3 2076120915254581760,8456954,10345,5.237,32.75,5.49,0.596,1.488,1,0,0,0
Gaia DR3 2076084597015857152,8460067,6055,0.297,16.08,4.97,Gaia DR3 2076087551953355264,8460058,9835,1.347,19.35,4.60,0.257,8.217,0,0,0,0
Gaia DR3 2082080607571417088,8525584,6654,-0.125,18.90,5.40,Gaia DR3 2082080646236797952,8461279,11551,3.392,21.85,4.48,0.504,9.716,0,0,0,1
Gaia DR3 2082080646227322368,0,12451,3.356,19.79,3.99,Gaia DR3 2082080646236797952,8461279,11551,3.392,21.85,4.48,0.049,1.764,1,0,1,0
Gaia DR3 2082080676290894336,8525576,5322,0.172,23.95,5.06,Gaia DR3 2082080646236797952,8461279,11551,3.392,21.85,4.48,0.587,7.021,1,0,0,0
Gaia DR3 2081912725890371072,8462698,1035,0.460,14.11,5.29,Gaia DR3 2081912725889358976,8462696,140591,3.997,16.19,3.62,-0.030,13.725,0,0,0,0
Gaia DR3 2105418325988053376,8475622,1145,0.609,15.95,4.83,Gaia DR3 2105418330285641856,8475609,5403,1.687,13.68,3.40,0.215,9.699,0,0,0,0
Gaia DR3 2106722110554651904,0,23854,0.292,11.93,4.48,Gaia DR3 2106722209339813376,8479386,37193,0.505,11.23,4.65,0.996,3.004,1,0,0,0
Gaia DR3 2106720147755739392,8479658,1166,0.401,18.85,5.70,Gaia DR3 2106720152052664448,8479655,111430,0.855,19.39,3.39,0.284,15.116,1,0,0,0
Gaia DR3 2106707919985819648,8479863,5970,1.227,31.30,5.62,Gaia DR3 2106707816906601088,8479852,85600,2.665,15.09,3.56,0.047,20.070,0,1,0,0
Gaia DR3 2106290964560905600,8482468,2153,2.303,19.90,3.82,Gaia DR3 2106290964560904960,8482464,32355,2.023,27.22,4.53,-0.243,5.751,0,0,0,0
Gaia DR3 2126984318852067712,8491224,1222,0.148,13.74,5.22,Gaia DR3 2126984323152487424,8491221,9280,3.805,12.20,4.33,0.597,6.003,0,0,0,0
Gaia DR3 2126556956728357376,8495823,8161,2.863,17.70,3.78,Gaia DR3 2126556956727370880,8495819,54422,2.753,20.46,3.66,0.147,16.852,0,0,1,0
Gaia DR3 2126557059806593280,8495840,34426,0.489,21.91,4.57,Gaia DR3 2126556956727370880,8495819,54422,2.753,20.46,3.66,0.085,32.329,1,0,0,0
Gaia DR3 2126386562484704000,8432423,417,0.121,7.76,2.99,Gaia DR3 2126386566786590848,8496805,24124,1.508,22.43,4.31,0.120,11.832,0,0,0,0
Gaia DR3 2126412989417857024,0,3691,0.407,12.72,3.15,Gaia DR3 2126412955064242048,8499716,7202,1.069,14.18,3.71,0.561,3.376,0,0,0,0
Gaia DR3 2078398519227738240,0,6677,0.228,14.02,4.19,Gaia DR3 2078398519231831424,8500575,66029,2.264,13.92,3.90,0.290,6.848,1,0,0,0
Gaia DR3 2079661170895911936,0,91929,0.395,16.83,5.20,Gaia DR3 2079661170899861120,8505485,186897,9.340,15.63,3.58,0.540,4.078,1,0,0,0
Gaia DR3 2079657288244583552,0,574,0.306,5.58,3.62,Gaia DR3 2079657288248033280,8505997,8512,0.614,11.05,4.47,0.085,5.059,0,0,0,0
Gaia DR3 2079698210695621248,8508220,3039,0.986,16.19,3.58,Gaia DR3 2079698206396201856,8508228,10313,0.904,15.87,3.90,-0.017,8.945,1,0,0,0
Gaia DR3 2079686494016641792,8508288,536,0.329,14.53,4.71,Gaia DR3 2079686494024860032,8508291,26606,3.179,12.86,3.53,-0.282,5.767,0,0,0,0
Gaia DR3 2079689689478873984,0,31240,0.766,9.08,5.37,Gaia DR3 2079689689482141568,8509346,49393,0.654,6.14,5.67,0.990,1.588,0,0,0,0
Gaia DR3 2079079666684470144,0,7690,0.100,11.92,3.49,Gaia DR3 2079079666689196032,8515327,11079,1.106,10.13,3.58,0.745,2.478,0,0,0,0
Gaia DR3 2079093822898252416,0,65278,0.363,14.82,4.83,Gaia DR3 2079093754182287104,8517308,98317,0.154,15.47,4.51,0.720,4.105,1,0,0,0
Gaia DR3 2079093513664130688,8517506,11883,0.489,20.54,5.58,Gaia DR3 2079093513664130048,8517490,70040,2.636,17.32,3.58,0.337,9.219,0,0,0,0
Gaia DR3 2079133851993971584,0,110365,0.216,19.37,4.25,Gaia DR3 2079133817634739968,8518932,230889,0.224,18.90,5.21,0.410,5.844,1,0,1,0
Gaia DR3 2079127181903181440,8520650,6346,0.415,23.39,5.22,Gaia DR3 2079127186205156352,8520670,81576,0.150,23.76,4.93,0.952,11.696,1,0,0,0
Gaia DR3 2076143489608352384,8521875,2471,0.367,29.94,5.74,Gaia DR3 2076143485303957888,8521887,11769,1.714,29.20,5.88,0.169,7.813,1,0,0,0
Gaia DR3 2076138885400040320,0,72216,0.551,13.48,3.73,Gaia DR3 2076138885403766016,8522546,58983,1.593,23.22,5.20,0.448,4.475,0,0,0,0
Gaia DR3 2076138885403765504,8522537,79282,1.530,14.10,3.69,Gaia DR3 2076138885403766016,8522546,58983,1.593,23.22,5.20,0.506,3.748,0,0,1,0
Gaia DR3 2082090198243949696,8525006,7566,0.463,4.62,4.75,Gaia DR3 2082090198243952640,8525024,123657,1.617,4.72,3.10,-0.215,12.618,1,0,0,0
Gaia DR3 2082078649066370176,8525252,11716,0.802,6.82,3.96,Gaia DR3 2082078649065943296,8525265,109381,1.575,6.13,5.78,0.852,12.698,0,0,0,0
Gaia DR3 2082081745739294464,8525839,1847,0.149,19.94,5.61,Gaia DR3 2082081745748493184,8525837,7992,1.830,23.96,4.36,0.506,6.779,0,0,0,0
Gaia DR3 2081902795926037120,8527170,294,0.369,23.08,5.26,Gaia DR3 2081902800233519872,8527166,5996,1.526,20.28,3.38,-0.150,7.689,0,0,0,0
Gaia DR3 2106724824977044864,0,9687,0.443,5.85,5.62,Gaia DR3 2106724824972934144,8543777,10099,0.607,6.71,4.73,0.556,1.400,0,0,0,1
Gaia DR3 2106736094971361792,0,21843,0.235,11.62,4.27,Gaia DR3 2106736094971361664,8544804,39473,2.997,10.48,3.19,0.353,3.883,0,0,0,1
Gaia DR3 2106736026248291584,0,13719,1.304,14.58,4.75,Gaia DR3 2106735820093458176,8544875,38702,1.633,15.09,3.68,0.565,3.981,1,0,0,0
Gaia DR3 2105987190114948480,8545657,10451,1.552,14.29,3.71,Gaia DR3 2105987190114948608,8545651,14816,1.918,11.67,3.27,-0.024,10.699,0,0,0,0
Gaia DR3 2105974751889524480,0,2581,1.476,11.63,3.08,Gaia DR3 2105974541432688768,8545915,9047,1.340,13.41,3.33,-0.537,1.387,0,0,0,1
Gaia DR3 2106116584592155648,8548436,3393,1.371,22.75,4.17,Gaia DR3 2106116588889472128,8548432,16192,1.390,21.40,4.03,-0.138,4.242,1,0,1,0
Gaia DR3 2126979925106134272,8556763,4569,0.361,10.72,3.56,Gaia DR3 2126979925106136576,8556764,17956,1.438,11.41,3.25,-0.311,8.910,1,0,0,0
Gaia DR3 2126241431247529344,8558423,2037,0.275,19.89,4.13,Gaia DR3 2126241431251022464,8558419,5925,0.995,21.02,4.10,0.460,6.169,1,0,0,0
Gaia DR3 2126613822088388352,0,7756,0.203,12.62,3.36,Gaia DR3 2126613822094164992,8559403,10179,1.214,13.59,3.55,0.450,2.391,1,0,0,0
Gaia DR3 2126565374863205120,8560044,9838,2.821,16.45,3.81,Gaia DR3 2126565374863205504,8560043,34830,2.795,10.64,3.20,-0.124,5.661,0,0,1,0
Gaia DR3 2126559980384413184,8560652,11569,1.502,16.84,3.41,Gaia DR3 2126559980384413312,8560658,29632,2.290,17.60,3.82,-0.016,13.939,1,0,0,0
Gaia DR3 2126419517776116736,8564253,2357,,12.47,5.43,Gaia DR3 2126419517774575488,8564261,49964,2.081,15.38,3.99,-0.373,12.130,0,0,0,0
Gaia DR3 2126439205898472320,0,6613,0.216,14.76,4.26,Gaia DR3 2126439205904420224,8564835,23751,3.746,15.34,5.82,0.241,6.270,1,0,0,0
Gaia DR3 2079657460046739328,0,11488,0.200,15.26,4.25,Gaia DR3 2079657460046739072,8570515,15319,1.092,15.17,3.75,0.146,3.473,1,0,0,0
Gaia DR3 2079658319037130880,0,11485,0.973,15.17,3.54,Gaia DR3 2079658319040285056,8571004,17557,1.450,9.34,3.17,-0.452,2.047,0,0,0,0
Gaia DR3 2079691991583088512,8573181,2719,0.858,18.57,4.85,Gaia DR3 2079691991583088256,8573184,10902,0.654,6.55,4.46,-0.088,4.894,0,0,0,0
Gaia DR3 2079105054234881536,8580464,45048,0.338,15.55,3.82,Gaia DR3 2079105058536318720,8580456,54730,3.519,15.59,4.17,0.556,5.326,1,0,0,0
Gaia DR3 2079095536582265600,8582138,473,0.632,17.93,5.07,Gaia DR3 2079095540888717056,8582143,11609,2.988,27.96,4.49,0.065,12.237,0,0,0,0
Gaia DR3 2079136733912886912,8583759,5383,0.968,8.58,3.17,Gaia DR3 2079136738212130816,8583756,8209,3.460,9.51,3.60,0.875,3.953,1,0,0,0
Gaia DR3 2079136738203044864,0,6081,0.476,8.97,3.40,Gaia DR3 2079136738212130816,8583756,8209,3.460,9.51,3.60,0.935,2.643,1,0,0,0
Gaia DR3 2079131756050272000,8584612,959,0.308,14.71,4.75,Gaia DR3 2079131756050273920,8584615,16224,1.162,14.07,3.77,-0.340,4.782,1,0,0,0
Gaia DR3 2079131133273698048,8585007,2423,0.179,14.74,4.51,Gaia DR3 2079131240654279552,8585000,48729,,13.01,3.68,0.334,9.433,0,0,0,0
Gaia DR3 2079131206286413952,0,29196,0.163,12.82,3.39,Gaia DR3 2079131240654279552,8585000,48729,,13.01,3.68,0.750,4.543,1,0,0,0
Gaia DR3 2076140912625142656,8587740,2021,0.610,16.96,4.67,Gaia DR3 2076140912628438912,8587729,7941,0.910,19.32,4.01,0.479,9.134,0,0,0,0
Gaia DR3 2076140912628438656,0,4953,0.285,19.31,5.41,Gaia DR3 2076140912628438912,8587729,7941,0.910,19.32,4.01,0.387,3.329,1,0,0,0
Gaia DR3 2082094660704772992,8589262,11625,0.280,24.90,5.19,Gaia DR3 2082094665009911296,8589265,52111,2.613,17.28,3.41,0.344,7.657,0,0,0,0
Gaia DR3 2082092152448841216,8589608,5848,0.844,9.52,5.13,Gaia DR3 2082092156749072512,8589616,13521,0.925,9.86,3.74,0.743,5.770,1,0,0,0
Gaia DR3 2082096825368256896,8590045,372,0.132,18.60,4.62,Gaia DR3 2082096829673544704,8590037,9904,1.141,16.77,4.22,-0.240,8.141,0,0,0,0
Gaia DR3 2082085177416915456,8590143,1599,0.487,15.96,3.82,Gaia DR3 2082085113002776192,8590149,13017,1.483,16.63,3.87,0.782,8.286,1,0,0,0
Gaia DR3 2082085383575452416,8590355,5412,0.086,12.85,4.62,Gaia DR3 2082085417935190528,8590354,53033,1.513,12.32,3.66,0.171,9.079,1,0,0,0
Gaia DR3 2082085422240467840,8590351,10813,0.325,12.21,3.86,Gaia DR3 2082085417935190528,8590354,53033,1.513,12.32,3.66,0.083,12.446,1,0,0,0
Gaia DR3 2081918120369536256,8591141,1045,0.380,13.80,5.90,Gaia DR3 2081918124677013248,8591146,30364,2.456,10.54,4.96,0.305,14.073,0,0,0,0
Gaia DR3 2081918120373859456,8591151,18807,0.322,10.92,5.25,Gaia DR3 2081918124677013248,8591146,30364,2.456,10.54,4.96,0.422,5.670,1,0,0,0
Gaia DR3 2106695168223878784,8607455,988,1.986,32.68,5.76,Gaia DR3 2106695168223878656,8607456,7494,1.987,16.61,3.75,0.161,8.175,0,1,1,0
Gaia DR3 2106735712717547904,8609746,2432,1.538,19.34,4.07,Gaia DR3 2106735717014265344,8609749,14766,1.792,27.81,4.30,0.098,8.401,0,0,0,0
Gaia DR3 2105992034835885184,0,52876,2.425,21.32,4.61,Gaia DR3 2105992034838060032,8610152,50984,2.344,21.85,4.97,-0.058,1.368,1,0,1,0
Gaia DR3 2105977908687901696,8610548,20065,0.673,25.27,5.39,Gaia DR3 2105977912985633152,8610545,94146,3.451,19.53,3.62,0.478,6.168,0,0,0,0
Gaia DR3 2106356419862461312,8675931,8918,1.646,15.31,3.67,Gaia DR3 2106350544347197056,8611190,108071,1.908,19.91,4.66,0.138,33.023,0,0,0,0
Gaia DR3 2106212452556464640,0,13508,0.341,30.21,5.94,Gaia DR3 2106212452559727616,8613338,110437,3.260,16.21,5.30,0.162,2.993,0,1,0,0
Gaia DR3 2127179069849785472,8616700,2152,0.729,30.24,5.49,Gaia DR3 2127179074149436928,8616706,6539,1.118,20.23,4.64,-0.126,6.244,0,0,0,0
Gaia DR3 2127123823685390336,8617528,1996,-0.142,11.11,4.28,Gaia DR3 2127123823689999360,8617530,26453,2.043,11.91,3.92,0.014,7.088,1,0,0,0
Gaia DR3 2126947352075864832,0,48919,0.377,26.94,5.39,Gaia DR3 2126947347774039040,8619283,237762,0.126,24.75,5.48,0.858,7.051,1,0,0,0
Gaia DR3 2126997792166550144,0,5508,1.068,11.98,3.13,Gaia DR3 2126997792170567168,8620472,11877,2.213,12.17,3.62,0.284,6.450,1,0,0,0
Gaia DR3 2126255995477999616,8623268,638,1.260,14.00,3.54,Gaia DR3 2126255999780411136,8623259,16731,0.891,13.69,3.66,0.086,7.164,1,0,0,0
Gaia DR3 2126574411474442752,0,8446,0.228,14.84,3.96,Gaia DR3 2126574411474443008,8624902,14540,1.491,14.73,3.67,0.823,3.334,1,0,0,0
Gaia DR3 2126431986058940288,8629098,94165,1.993,10.08,3.79,Gaia DR3 2126432054778416640,8629062,206160,0.218,14.15,3.93,-0.123,31.426,0,0,0,0
Gaia DR3 2079753186277429376,0,1084,0.362,21.38,4.65,Gaia DR3 2079753186277430272,8636241,5949,0.640,12.63,3.90,-0.247,3.137,0,1,0,0
Gaia DR3 2079704223643748736,0,4214,0.462,10.19,4.95,Gaia DR3 2079704223650381440,8637014,8644,0.668,11.56,3.74,0.633,3.749,0,0,0,1
Gaia DR3 2079703811326817664,8637103,755,1.080,17.57,5.78,Gaia DR3 2079703811333504768,8637098,26599,1.743,19.60,3.60,-0.129,6.067,0,0,0,1
Gaia DR3 2079695423253285376,8638262,432,0.942,21.03,4.37,Gaia DR3 2079695427556996608,8638263,8245,0.892,18.84,3.51,0.081,10.441,0,0,0,0
Gaia DR3 2079714943881015936,0,26927,0.910,20.12,5.52,Gaia DR3 2079714943888472960,8638974,44217,1.643,16.66,3.83,-0.102,3.482,0,0,0,1
Gaia DR3 2079292731415821312,0,5253,0.249,15.51,3.67,Gaia DR3 2079292731415821696,8644911,9170,0.725,15.95,3.61,0.790,4.134,1,0,0,0
Gaia DR3 2076141393664793728,8652505,5784,0.268,6.84,3.18,Gaia DR3 2076141324945319168,8652532,77035,1.886,8.49,4.71,0.120,14.649,0,0,0,1
Gaia DR3 2082102013693761792,8654271,2594,0.818,13.81,5.39,Gaia DR3 2082102086713512320,8654265,6881,0.714,13.43,4.59,0.320,4.883,1,0,0,0
Gaia DR3 2081925610792751872,8656359,1381,0.142,10.85,5.25,Gaia DR3 2081925649459748992,8656361,41420,0.579,5.95,4.39,0.591,11.991,0,1,0,0
Gaia DR3 2081925580740272768,8656382,89862,0.983,7.46,5.23,Gaia DR3 2081925576431504128,8656391,253358,5.172,5.19,5.30,0.714,7.570,0,0,0,0
Gaia DR3 2106694450969389440,0,6549,1.816,17.56,3.81,Gaia DR3 2106694450967484544,8672278,6225,2.076,17.69,4.00,0.726,1.021,1,0,0,0
Gaia DR3 2106779491321083392,8673243,2256,0.312,12.22,4.36,Gaia DR3 2106779487021575680,8673259,230913,0.225,14.73,3.95,0.195,16.015,0,0,0,0
Gaia DR3 2106729119940811136,0,6012,0.205,15.56,3.87,Gaia DR3 2106729119944462080,8673891,6421,1.134,18.74,4.94,0.002,1.062,0,0,0,1
Gaia DR3 2106740046341530112,8674247,2135,1.293,17.05,3.78,Gaia DR3 2106740115061007104,8674241,13582,1.357,16.01,3.75,0.113,7.204,1,0,1,0
Gaia DR3 2106319444485017344,8676879,625,0.509,23.35,5.27,Gaia DR3 2106319483143833856,8676876,514059,0.338,26.82,5.31,,24.813,0,0,0,0
Gaia DR3 2106134936989872384,0,40544,0.526,23.46,5.48,Gaia DR3 2106134559033607424,8677562,59608,2.654,21.09,4.64,-0.222,3.629,0,0,0,1
Gaia DR3 2106210013017632128,8678447,4586,2.356,20.70,4.12,Gaia DR3 2106210013017630720,8678445,11856,2.589,15.18,3.38,0.026,6.002,0,0,0,0
Gaia DR3 2126964733804968320,8683277,2222,1.250,20.13,5.20,Gaia DR3 2126964738103520640,8683284,11154,1.134,16.56,4.19,0.078,5.582,0,0,0,0
Gaia DR3 2126617292427821056,8688563,9897,0.914,13.66,4.60,Gaia DR3 2126617292427819520,8688557,6761,,22.63,3.93,-0.184,5.953,0,0,0,1
Gaia DR3 2078409789223188096,0,4650,0.403,19.18,4.52,Gaia DR3 2078409789226320768,8695109,7591,1.796,20.75,5.36,0.622,2.560,1,0,0,0
Gaia DR3 2079892755533125504,8696238,5384,3.524,31.04,4.58,Gaia DR3 2079892755533126272,8696242,28095,3.531,15.21,3.49,-0.447,4.833,0,1,1,0
Gaia DR3 2079308738759159040,8707968,1694,0.332,11.66,4.00,Gaia DR3 2079308708702398592,8707960,10337,1.000,11.73,3.72,0.780,6.845,1,0,0,0
Gaia DR3 2079308777421874304,8707950,2307,0.670,11.49,3.93,Gaia DR3 2079308708702398592,8707960,10337,1.000,11.73,3.72,0.676,6.251,1,0,0,0
Gaia DR3 2079300801659768960,8709307,1161,0.344,11.96,3.27,Gaia DR3 2079300805962500352,8709293,19087,1.721,10.79,3.75,-0.250,8.982,0,0,0,0
Gaia DR3 2079300805954502400,0,9548,2.296,11.64,3.60,Gaia DR3 2079300805962500352,8709293,19087,1.721,10.79,3.75,0.588,4.076,1,0,0,0
Gaia DR3 2079293757913064960,8709578,2227,0.339,11.18,4.27,Gaia DR3 2079293762216138880,8709568,8522,1.022,12.01,3.76,0.513,5.925,1,0,0,0
Gaia DR3 2079190713061400064,8711533,3756,0.261,13.68,3.52,Gaia DR3 2079191473276620800,8711527,12095,1.045,16.28,4.52,0.633,6.595,0,0,0,0
Gaia DR3 2079194290775307008,0,26835,0.146,15.08,3.77,Gaia DR3 2079194290775307648,8712424,36144,1.674,14.35,3.39,0.696,2.886,1,0,0,0
Gaia DR3 2079149279511398912,0,36685,0.206,28.00,5.82,Gaia DR3 2079149279517008768,8712745,32869,5.468,27.76,5.21,0.186,1.693,1,0,0,0
Gaia DR3 2076156546309271040,8715311,3829,0.143,20.65,5.07,Gaia DR3 2076156546309270016,8715306,8352,1.508,21.14,3.77,0.739,5.646,1,0,0,0
Gaia DR3 2076154587801001856,0,249701,-0.301,6.07,4.79,Gaia DR3 2076154587804309504,8716080,259576,2.999,6.09,4.79,0.985,2.212,1,0,0,0
Gaia DR3 2076154587804307456,8716073,74711,0.481,6.50,4.17,Gaia DR3 2076154587804309504,8716080,259576,2.999,6.09,4.79,0.590,8.267,1,0,0,0
Gaia DR3 2106358408428491008,8740067,628,1.237,15.98,5.32,Gaia DR3 2106358412727558144,8740057,6949,1.458,26.42,4.58,0.167,11.042,0,0,0,0
Gaia DR3 2106332883441797760,8740976,1857,0.708,19.27,3.80,Gaia DR3 2106333089600227712,8740965,16933,1.268,24.96,5.21,0.004,17.950,0,0,0,0
Gaia DR3 2127140900476201984,0,4134,0.866,7.77,4.29,Gaia DR3 2127140900480196224,8746026,17483,0.913,7.28,3.88,-0.199,5.303,1,0,0,0
Gaia DR3 2126965494017766400,8747619,6796,0.914,20.57,3.99,Gaia DR3 2126965494017767168,8747629,10926,1.809,27.00,4.17,0.028,10.362,0,0,0,0
Gaia DR3 2127050396929955840,0,34485,0.456,18.08,4.23,Gaia DR3 2127050396929955968,8748564,36209,2.554,18.83,4.83,0.794,1.706,1,0,0,0
Gaia DR3 2127047064035423744,0,10500,1.736,11.89,3.45,Gaia DR3 2127047064031515776,8749306,14344,1.647,12.71,3.48,-0.910,1.204,1,0,0,0
Gaia DR3 2127047064035424512,8749303,1025,0.291,6.51,4.54,Gaia DR3 2127047064031515776,8749306,14344,1.647,12.71,3.48,0.166,8.040,0,0,0,0
Gaia DR3 2126601486948428416,8753722,24485,0.345,11.78,4.58,Gaia DR3 2126601486948428160,8753728,266163,0.195,12.10,3.72,0.619,8.791,1,0,0,0
Gaia DR3 2126597844811420800,0,29971,1.839,16.47,3.55,Gaia DR3 2126597844816150912,8753806,29771,1.723,17.16,3.77,0.413,1.530,1,0,0,0
Gaia DR3 2079912370641844608,8759210,1424,0.249,14.69,4.32,Gaia DR3 2079912374944452736,8759202,12770,1.189,14.77,3.42,0.342,7.705,1,0,0,0
Gaia DR3 2079911550310742784,8759538,34879,1.735,18.92,4.04,Gaia DR3 2079911550310743424,8759539,11763,1.787,17.58,3.28,-0.035,7.174,1,0,1,0
Gaia DR3 2079731672777872128,8766510,1891,0.685,29.27,5.78,Gaia DR3 2079731677081574656,8766522,24496,3.037,21.26,3.62,0.286,12.327,0,0,0,0
Gaia DR3 2079205973078928768,0,86133,0.458,15.94,3.80,Gaia DR3 2079205973086244992,8775284,117339,1.992,16.30,5.39,0.522,4.542,1,0,0,0
Gaia DR3 2082159153937817344,8780734,4396,0.467,16.22,5.43,Gaia DR3 2082159158240007168,8780751,94700,2.493,18.95,4.20,0.278,11.995,0,0,0,0
Gaia DR3 2082104453235206528,8782704,1408,0.269,17.21,5.02,Gaia DR3 2082105213449864832,8782697,6045,1.711,16.27,3.25,0.530,5.079,1,0,0,0
Gaia DR3 2117442447710925440,8798305,22717,0.639,20.26,5.50,Gaia DR3 2117442452007285376,8798311,86522,3.439,19.90,3.82,0.506,5.672,1,0,0,0
Gaia DR3 2107122023552679808,0,7975,0.757,14.25,4.74,Gaia DR3 2107122779466924032,8804102,30511,4.304,15.00,5.99,-0.785,2.710,1,0,0,0
Gaia DR3 2106363326167161856,0,38603,0.428,24.60,4.30,Gaia DR3 2106363326170168960,8805111,39141,5.590,24.26,3.98,0.543,1.638,1,0,0,0
Gaia DR3 2106383976372968704,8805338,2832,0.152,14.55,5.92,Gaia DR3 2106383976372969856,8805343,28627,1.138,13.50,3.56,-0.334,7.982,1,0,0,0
Gaia DR3 2127169178541377024,0,7545,0.202,14.96,3.49,Gaia DR3 2127169178545008896,8811901,11305,1.505,15.10,3.56,0.409,2.420,1,0,0,0
Gaia DR3 2127060189456742016,8812954,527,0.575,15.65,4.39,Gaia DR3 2127060189455292288,8812946,9174,0.657,15.94,3.79,0.441,6.865,1,0,0,0
Gaia DR3 2127022187581610880,0,13405,0.183,12.78,4.77,Gaia DR3 2127022187585011968,8815335,11679,0.976,15.37,5.47,0.488,1.285,0,0,0,1
Gaia DR3 2127022187581613696,0,7824,0.695,15.18,5.14,Gaia DR3 2127022187585011968,8815335,11679,0.976,15.37,5.47,0.439,3.608,1,0,0,0
Gaia DR3 2126630864525122560,8818017,1313,0.306,11.48,4.01,Gaia DR3 2126630486567999616,8818018,43726,2.147,12.76,3.50,-0.318,9.234,0,0,0,1
Gaia DR3 2126626500838375936,0,4215,0.196,20.76,5.49,Gaia DR3 2126626500838376064,8818439,6587,0.690,16.12,3.41,0.250,2.169,0,0,0,0
Gaia DR3 2126605644477373312,8819621,4934,1.291,23.82,5.53,Gaia DR3 2126605850635801216,8819605,64897,1.998,17.43,4.93,0.057,14.402,0,0,0,0
Gaia DR3 2126459478145508992,0,11044,0.826,11.40,4.40,Gaia DR3 2126459478150435456,8823233,15952,0.924,10.64,5.39,-0.139,2.390,1,0,0,0
Gaia DR3 2079870387344087552,8827972,2022,0.777,23.20,4.72,Gaia DR3 2079870593502515840,8827961,11951,0.469,17.88,3.56,0.100,13.685,0,0,0,0
Gaia DR3 2079728412906614784,8832262,718,0.216,17.84,5.79,Gaia DR3 2079728412906613888,8832265,9602,0.731,11.86,4.50,0.051,9.009,0,0,0,0
Gaia DR3 2079303481720230912,8838882,1319,0.276,9.72,2.92,Gaia DR3 2079303486022524544,8838877,14427,1.604,9.78,4.64,-0.395,6.724,1,0,0,0
Gaia DR3 2079303481723092864,8838885,1941,0.283,10.25,2.96,Gaia DR3 2079303486022524544,8838877,14427,1.604,9.78,4.64,0.653,6.544,1,0,0,0
Gaia DR3 2079209512131813248,0,8338,0.167,16.91,4.01,Gaia DR3 2079209512139260032,8839947,12421,3.439,16.95,4.05,0.231,3.893,1,0,0,0
Gaia DR3 2079174224687508992,8842204,8244,2.393,27.62,5.65,Gaia DR3 2079174224687508864,8842196,42798,2.372,19.84,3.82,0.274,6.213,0,0,1,0
Gaia DR3 2082166064547386496,8844928,5627,0.272,14.87,5.63,Gaia DR3 2082165308633146368,8844940,99753,5.658,18.37,4.15,0.252,12.236,0,0,0,0
Gaia DR3 2082131013308877184,8847764,4187,0.154,7.11,5.51,Gaia DR3 2082131017613776384,8847759,10979,4.274,5.80,5.13,-0.214,6.998,0,0,0,0
Gaia DR3 2082131013308877312,8847751,2932,0.568,6.29,4.24,Gaia DR3 2082131017613776384,8847759,10979,4.274,5.80,5.13,-0.044,9.484,1,0,0,0
Gaia DR3 2107126387239448704,8869507,28287,1.750,12.08,4.54,Gaia DR3 2107126387239448192,8869506,46044,1.782,9.46,3.71,-0.477,6.598,0,0,1,0
Gaia DR3 2106421050530724992,8872933,6971,0.365,10.18,3.55,Gaia DR3 2106421050530724736,8872941,23161,1.325,20.01,5.18,-0.497,6.116,0,0,0,0
Gaia DR3 2127170930891741696,8878552,42176,3.508,27.29,3.79,Gaia DR3 2127170862172266752,8878567,163920,1.934,16.73,4.28,0.208,19.831,0,0,0,0
Gaia DR3 2127250645484162944,8879247,1167,0.316,15.10,4.25,Gaia DR3 2127250645484162560,8879242,23230,1.711,16.37,3.59,0.636,8.124,1,0,0,0
Gaia DR3 2127390519681723392,8883374,8980,0.226,9.39,3.86,Gaia DR3 2127390901936403328,8883382,35697,1.374,8.23,3.42,0.729,6.297,0,0,0,1
Gaia DR3 2126639694973901696,8883723,1493,0.836,19.16,3.75,Gaia DR3 2126639694977758720,8883727,8357,1.017,18.69,2.80,0.428,4.972,1,0,0,0
Gaia DR3 2126653537652972416,8885035,1078,0.919,9.97,3.02,Gaia DR3 2126653541952498048,8885038,8157,1.166,27.55,5.68,0.168,6.455,0,0,0,0
Gaia DR3 2126465869061788928,8890160,3041,1.805,29.24,5.09,Gaia DR3 2126465869061789952,8890151,11211,1.170,17.41,4.10,0.047,13.571,0,1,0,0
Gaia DR3 2127953233416257536,8891675,2434,3.281,37.75,5.74,Gaia DR3 2127953233416258432,8891684,22209,1.634,19.80,3.56,-0.043,8.953,0,1,0,0
Gaia DR3 2079906430709863552,8893159,1540,0.604,12.51,2.84,Gaia DR3 2079906430709863040,8893157,6093,0.575,12.06,3.38,-0.396,4.337,1,0,0,0
Gaia DR3 2079928936338516224,8893334,2450,2.118,12.54,3.72,Gaia DR3 2079929692252758144,8893327,50987,2.377,12.57,3.82,0.734,8.098,1,0,0,0
Gaia DR3 2079927665022403456,0,12233,0.237,20.28,4.65,Gaia DR3 2079927665022403712,8893866,14743,1.207,19.40,3.21,0.677,4.970,1,0,0,0
Gaia DR3 2079927665022413824,0,804,0.525,17.03,5.37,Gaia DR3 2079927665022403712,8893866,14743,1.207,19.40,3.21,0.358,9.701,0,0,0,0
Gaia DR3 2079885089013145088,8894526,1833,0.478,11.57,3.22,Gaia DR3 2079885093311988864,8894525,66789,2.247,11.62,3.29,0.702,11.023,1,0,0,0
Gaia DR3 2079366467423958016,8903401,41455,0.363,9.99,3.58,Gaia DR3 2079366467424837248,8903403,91413,,10.04,3.94,-0.085,6.374,1,0,0,0
Gaia DR3 2079307231229743360,8906201,11213,0.192,14.89,5.00,Gaia DR3 2079307231234011520,8906211,41971,1.954,15.15,3.62,0.494,7.508,1,0,0,0
Gaia DR3 2079307231229743616,8906202,17918,0.154,14.40,4.06,Gaia DR3 2079307231234011520,8906211,41971,1.954,15.15,3.62,0.676,5.972,1,0,0,0
Gaia DR3 2079307231231428480,0,24213,0.463,16.05,4.60,Gaia DR3 2079307231234011520,8906211,41971,1.954,15.15,3.62,0.226,3.673,1,0,0,0
Gaia DR3 2085169238816048256,8912230,525,-0.022,13.33,2.92,Gaia DR3 2085169243117122944,8912241,8309,2.543,24.20,4.34,0.031,8.070,0,0,0,0
Gaia DR3 2082166678717608320,8912566,2344,0.329,11.31,3.02,Gaia DR3 2082166683022730880,8912556,66280,2.334,10.52,3.66,0.276,13.123,1,0,0,0
Gaia DR3 2082123011794930816,8916423,3282,0.100,19.85,4.48,Gaia DR3 2082123011794932480,8916419,75674,0.131,18.17,4.55,0.506,10.456,1,0,0,0
Gaia DR3 2082123011794932224,0,60513,1.084,18.51,4.62,Gaia DR3 2082123011794932480,8916419,75674,0.131,18.17,4.55,0.912,1.854,1,0,0,0
Gaia DR3 2082216985678586880,8916509,3505,1.100,11.56,2.81,Gaia DR3 2082216981382291456,8916493,10517,4.980,22.65,4.32,-0.078,8.140,0,0,0,0
Gaia DR3 2106804092894013824,0,41437,1.077,21.60,4.40,Gaia DR3 2106804092894013952,8934748,37980,1.193,23.11,5.16,0.236,1.913,1,0,0,0
Gaia DR3 2106391672952014720,0,11549,1.553,17.41,4.70,Gaia DR3 2106391672954460160,8938890,40716,1.751,17.46,3.70,-0.976,1.065,1,0,0,0
Gaia DR3 2106425723454530688,8939998,3590,1.051,15.38,3.67,Gaia DR3 2106425689094791680,8939987,11346,1.735,29.64,5.04,-0.122,6.148,0,0,0,0
Gaia DR3 2106425345493744384,8940146,6927,0.827,21.08,5.80,Gaia DR3 2106425379857177088,8940149,390752,9.323,16.10,3.64,0.541,9.485,0,0,0,0
Gaia DR3 2127251122223394176,8946677,1508,0.610,11.49,4.62,Gaia DR3 2127251126521902720,8946683,48584,1.192,9.62,4.22,0.235,8.953,0,0,0,0
Gaia DR3 2127034144774078592,8949241,996,0.452,15.15,4.08,Gaia DR3 2127034144774079488,8949252,13123,1.632,23.90,4.32,0.110,11.982,0,0,0,0
Gaia DR3 2126526337899679872,8955885,790,1.006,14.54,4.69,Gaia DR3 2126526342201673600,8955889,8266,2.052,23.59,3.92,-0.044,10.703,0,0,0,0
Gaia DR3 2126514896106706688,8956482,1384,1.971,18.74,4.34,Gaia DR3 2126514900408904704,8956483,23299,1.842,17.87,3.60,0.526,8.344,1,0,0,0
Gaia DR3 2126470782505018112,8957207,1848,0.692,13.79,5.40,Gaia DR3 2126470778202512128,8957218,157348,0.823,13.28,3.26,0.216,12.155,1,0,0,0
Gaia DR3 2126471538419322112,8957537,3734,1.105,10.76,5.36,Gaia DR3 2126471641498537600,8957542,18407,1.095,10.54,3.51,0.161,6.428,1,0,1,0
Gaia DR3 2127961033076892928,8958937,4055,0.907,21.40,5.38,Gaia DR3 2127961033076892160,8958931,36361,1.082,9.48,5.79,-0.212,8.021,0,1,0,0
Gaia DR3 2079919517468716416,8960135,836,0.340,24.36,5.35,Gaia DR3 2079919521770156032,8960136,21127,1.135,14.97,4.86,-0.478,7.737,0,0,0,1
Gaia DR3 2079886703920959616,8961891,1006,0.310,10.68,3.08,Gaia DR3 2079886708219710592,8961875,9002,0.821,19.54,4.26,0.057,10.705,0,0,0,0
Gaia DR3 2079884268674145280,0,9312,0.355,28.38,3.89,Gaia DR3 2079884268678430848,8962605,10341,1.931,29.15,5.04,0.481,1.254,1,0,0,0
Gaia DR3 2079977246129663744,8962793,2035,0.439,19.41,3.76,Gaia DR3 2079977246129662848,8962775,64711,1.277,16.91,3.50,-0.103,11.586,0,0,0,0
Gaia DR3 2079967213086166784,8963353,653,0.621,12.06,3.69,Gaia DR3 2079967213086165888,8963348,18933,1.150,13.98,3.39,-0.337,5.326,0,0,0,1
Gaia DR3 2079963467874708608,8963736,12696,1.869,20.19,3.87,Gaia DR3 2079963467874708736,8963742,20780,1.809,21.76,4.52,-0.656,4.636,1,0,1,0
Gaia DR3 2079962535862193920,8964047,4906,1.160,19.12,4.38,Gaia DR3 2079962540161809152,8964050,33395,2.130,18.24,3.59,0.521,7.502,1,0,0,0
Gaia DR3 2079367429496652032,8971585,1819,0.844,13.70,4.74,Gaia DR3 2079367429496652288,8971577,12576,0.991,11.60,3.84,0.652,10.026,0,0,0,0
Gaia DR3 2079368597721207296,0,8436,0.346,18.35,3.81,Gaia DR3 2079368597727845632,8972041,10533,1.278,18.51,3.64,0.938,1.680,1,0,0,0
Gaia DR3 2079371170412183552,8972340,4178,0.012,11.10,4.27,Gaia DR3 2079371380866671104,8972338,6940,0.747,11.27,3.38,0.590,5.197,1,0,0,0
Gaia DR3 2079183707970870400,0,1109,1.065,13.06,3.95,Gaia DR3 2079183703671308416,8979564,7861,0.853,14.82,3.55,-0.628,2.221,0,0,0,1
Gaia DR3 2085173160127378944,8980452,31025,1.218,11.08,4.15,Gaia DR3 2085173160127380224,8980451,22463,2.360,27.01,5.86,-0.078,9.532,0,0,0,0
Gaia DR3 2082137855199411584,0,37777,1.955,18.15,5.86,Gaia DR3 2082137855203936000,8984572,37871,2.237,17.20,5.90,0.988,1.113,1,0,0,0
Gaia DR3 2082138125775649152,8984792,28981,0.219,19.16,4.08,Gaia DR3 2082138233161022848,8984819,285418,7.417,19.60,4.19,0.829,12.512,1,0,0,0
Gaia DR3 2082138228858052992,8984836,70286,-0.035,21.54,4.55,Gaia DR3 2082138233161022848,8984819,285418,7.417,19.60,4.19,0.476,8.305,1,0,0,0
Gaia DR3 2107000252639439744,9002072,2000,1.853,23.22,4.77,Gaia DR3 2107000252639440768,9002074,5220,3.886,18.61,4.44,-0.163,5.322,0,0,0,0
Gaia DR3 2106406069684948096,0,89820,3.996,24.44,4.02,Gaia DR3 2106406069684947840,9006186,146117,3.949,24.66,4.09,0.737,3.505,1,0,1,0
Gaia DR3 2127093621481336192,0,14581,0.689,9.66,3.13,Gaia DR3 2127093621481336320,9016445,48170,-0.332,11.19,2.90,-0.837,2.551,0,0,0,0
Gaia DR3 2127084619229634432,9017445,2720,0.817,17.51,5.01,Gaia DR3 2127084619229975040,9017438,6956,1.661,14.86,3.54,-0.226,5.957,0,0,0,0
Gaia DR3 2127082626365193216,9017904,10298,1.142,18.57,4.07,Gaia DR3 2127082626365193600,9017907,14092,1.212,15.97,4.31,-0.283,5.369,0,0,0,0
Gaia DR3 2127082656424917760,9017940,229,0.195,15.16,3.37,Gaia DR3 2127082454566505600,9017946,5675,1.739,22.17,4.43,0.031,11.157,0,0,0,0
Gaia DR3 2127409971590263680,0,102522,0.429,8.81,4.24,Gaia DR3 2127409971592837504,9018496,257506,4.532,8.16,3.77,-0.209,4.054,1,0,0,0
Gaia DR3 2127401725254066432,0,58553,1.497,16.56,3.40,Gaia DR3 2127401725249413504,9019565,36592,1.794,13.21,5.14,0.202,1.016,0,0,0,1
Gaia DR3 2127399526231743360,0,152093,0.593,26.59,5.39,Gaia DR3 2127399521930492416,9020037,223080,0.174,26.87,5.29,0.966,5.096,1,0,0,0
Gaia DR3 2126648731589350656,9020161,4986,2.080,16.90,3.79,Gaia DR3 2126648731589350272,9020160,17041,1.670,21.81,4.10,-0.135,4.621,0,0,0,0
Gaia DR3 2126648491071184896,9020274,649,0.449,26.16,4.27,Gaia DR3 2126648491071185024,9020285,5686,0.946,21.76,5.53,0.004,8.747,0,0,0,0
Gaia DR3 2126672229350572160,9020387,717,1.026,28.42,4.25,Gaia DR3 2126671477736161920,9020391,12056,1.001,15.18,3.55,-0.211,6.942,0,1,1,0
Gaia DR3 2126660379537600384,0,1108,0.206,19.50,5.45,Gaia DR3 2126660379540592000,9021998,11250,1.268,22.44,3.94,-0.387,3.018,0,0,0,0
Gaia DR3 2126527888389921792,9024866,3435,0.506,20.40,5.48,Gaia DR3 2126527888389921664,9024869,17322,2.673,20.45,3.44,-0.400,5.017,1,0,0,0
Gaia DR3 2127964091086838016,0,5366,0.084,16.77,4.17,Gaia DR3 2127964091093596288,9027797,28112,2.629,17.39,3.39,0.381,5.145,1,0,0,0
Gaia DR3 2127964675209170304,9027912,12542,2.106,16.56,4.31,Gaia DR3 2127964675209531520,9027902,17600,,17.18,3.53,0.260,8.594,1,0,0,0
Gaia DR3 2127960414601626880,9028336,2000,2.715,45.71,4.96,Gaia DR3 2127960414601627392,9028346,6600,0.922,23.18,3.98,-0.116,6.885,0,1,0,0
Gaia DR3 2079945222854569856,0,43350,0.529,8.98,3.76,Gaia DR3 2079945222854569728,9029486,47216,1.421,9.13,5.47,0.986,2.948,1,0,0,0
Gaia DR3 2079325338811341184,0,20088,0.478,5.44,4.40,Gaia DR3 2079325338816011136,9042563,23707,-0.017,4.31,4.19,0.769,2.902,0,0,0,0
Gaia DR3 2079242944165331328,9046268,1844,1.003,30.82,5.14,Gaia DR3 2079242944165332864,9046277,20775,2.038,32.98,5.31,0.180,7.779,1,0,0,0
Gaia DR3 2079184425225944960,9048557,815,0.179,8.05,3.09,Gaia DR3 2079184429529920768,9048551,58859,7.945,10.18,4.49,0.420,13.906,0,0,0,1
Gaia DR3 2085189515362794752,9048931,11174,1.117,4.04,5.25,Gaia DR3 2085189511058333696,9048949,253730,3.744,3.78,5.84,0.578,13.866,1,0,0,0
Gaia DR3 2085188622000293504,0,11845,0.367,12.80,3.51,Gaia DR3 2085188656369320832,9048976,46818,5.048,12.55,3.45,0.951,7.098,1,0,0,0
Gaia DR3 2106407577214615552,9075301,57269,3.142,23.22,4.10,Gaia DR3 2106407581513457152,9075305,37548,3.030,29.78,5.58,-0.026,8.571,0,0,1,0
Gaia DR3 2106399163375805824,0,22608,0.540,19.34,3.53,Gaia DR3 2106399163377614464,9075896,45952,1.691,19.40,3.39,0.816,3.181,1,0,0,0
Gaia DR3 2127095167669571712,9083477,2646,1.016,9.99,3.23,Gaia DR3 2127095167669571200,9083470,5845,1.046,16.30,3.75,0.004,7.915,0,0,1,0
Gaia DR3 2127458281383672064,0,67940,3.364,16.07,3.77,Gaia DR3 2127458281379581696,9085111,57135,3.334,15.32,3.61,0.799,1.181,1,0,1,0
Gaia DR3 2127458281383672960,9085122,3224,2.090,15.29,5.02,Gaia DR3 2127458281379581696,9085111,57135,3.334,15.32,3.61,-0.194,11.980,1,0,0,0
Gaia DR3 2126664537069164416,9088639,15230,0.542,22.76,4.68,Gaia DR3 2126664537069138944,9088638,30967,3.057,19.38,3.45,0.071,4.252,0,0,0,0
Gaia DR3 2126530053053506176,9091676,1727,1.034,13.70,4.29,Gaia DR3 2126530053053505536,9091673,8948,1.240,13.16,3.88,-0.634,5.237,1,0,0,0
Gaia DR3 2126530190492475648,9091708,8405,1.292,19.94,4.15,Gaia DR3 2126530190492480896,9091728,39261,0.629,10.58,4.20,0.037,15.951,0,1,0,0
Gaia DR3 2126535825489603712,0,1526,0.170,10.75,3.50,Gaia DR3 2126535825489603328,9091876,6628,1.069,11.83,3.28,0.356,5.831,1,0,0,0
Gaia DR3 2126535825489604224,9091878,4684,0.344,11.74,3.89,Gaia DR3 2126535825489603328,9091876,6628,1.069,11.83,3.28,0.683,2.709,1,0,0,0
Gaia DR3 2079986969936161408,0,33277,1.177,8.20,5.63,Gaia DR3 2079986969936160256,9098810,54894,1.946,7.48,3.70,0.992,4.475,1,0,0,0
Gaia DR3 2079810081702898048,9101436,1009,0.695,12.27,4.87,Gaia DR3 2079810086005155456,9101443,25220,1.602,13.36,3.98,0.589,8.028,1,0,0,0
Gaia DR3 2079382479057401856,9106662,5364,1.367,15.75,4.00,Gaia DR3 2079382479062343296,9106657,13643,1.354,15.27,3.78,0.220,4.762,1,0,1,0
Gaia DR3 2079376500468037248,9107608,3691,0.439,13.57,3.67,Gaia DR3 2079376500468037504,9107602,38878,2.039,13.25,3.46,0.557,9.189,1,0,0,0
Gaia DR3 2079374060920477056,0,5033,1.650,13.28,3.93,Gaia DR3 2079374060926359296,9108513,5422,1.631,12.93,4.37,0.444,1.126,1,0,1,0
Gaia DR3 2079233044259648768,9113834,4182,0.188,7.97,3.55,Gaia DR3 2079233048560924416,9113824,6478,1.167,8.26,3.57,0.909,4.378,1,0,0,0
Gaia DR3 2085192057983485184,9114852,6753,1.111,16.85,3.56,Gaia DR3 2085192057983484672,9114848,17770,1.664,5.74,4.15,-0.136,7.664,0,0,0,0
Gaia DR3 2085183158811443584,9116193,17243,1.596,10.62,3.23,Gaia DR3 2085183158811443840,9116222,61526,0.990,8.10,5.70,0.011,21.598,0,0,0,0
Gaia DR3 2085183261882230528,0,12999,0.274,11.47,3.43,Gaia DR3 2085183158811443840,9116222,61526,0.990,8.10,5.70,0.063,22.222,0,0,0,0
Gaia DR3 2085182196738799616,9116528,5171,0.426,13.20,5.24,Gaia DR3 2085182196738798208,9116512,24390,1.811,12.98,3.97,0.471,9.112,1,0,0,0
Gaia DR3 2082199496568872448,0,30524,0.232,8.17,5.10,Gaia DR3 2082199496573711360,9117390,31975,0.651,5.40,4.41,0.962,2.309,0,0,0,0
Gaia DR3 2082203237483053056,9118528,3557,0.497,22.20,4.65,Gaia DR3 2082203241785297664,9118518,6491,4.133,19.79,4.15,0.047,5.140,0,0,0,1
Gaia DR3 2082282818931665152,0,35673,,21.50,5.45,Gaia DR3 2082282818938558848,9119568,88860,3.623,20.08,4.02,0.493,7.733,1,0,0,0
Gaia DR3 2082282818938558464,0,12413,0.112,21.35,4.74,Gaia DR3 2082282818938558848,9119568,88860,3.623,20.08,4.02,0.176,9.689,1,0,0,0
Gaia DR3 2082282818938559232,9119563,1894,0.632,19.26,4.11,Gaia DR3 2082282818938558848,9119568,88860,3.623,20.08,4.02,0.006,14.094,1,0,0,0
Gaia DR3 2107195072356697728,0,14007,0.201,15.79,3.60,Gaia DR3 2107195072356697600,9139648,17268,3.302,16.29,4.01,0.397,3.142,1,0,0,0
Gaia DR3 2106456093165312512,9143810,2426,0.959,15.58,4.57,Gaia DR3 2106456097463438720,9143808,232209,0.219,15.99,3.93,0.316,12.619,1,0,0,0
Gaia DR3 2130219739195758080,9145934,3785,2.326,30.97,5.09,Gaia DR3 2130219739195757952,9145926,20534,2.588,18.59,3.49,-0.138,8.366,0,0,0,0
Gaia DR3 2127100287270693888,9150215,10763,0.718,22.39,4.88,Gaia DR3 2127100287270694528,9150219,5428,1.440,13.69,4.08,-0.000,5.254,0,0,0,0
Gaia DR3 2127099909310983168,0,36732,0.710,5.86,5.23,Gaia DR3 2127099909313566976,9150284,32323,0.723,7.36,6.00,0.278,2.223,0,0,1,0
Gaia DR3 2127099909313567616,9150286,2198,0.237,8.94,5.24,Gaia DR3 2127099909313566976,9150284,32323,0.723,7.36,6.00,0.219,6.112,0,0,0,0
Gaia DR3 2127428938163750016,0,6934,0.218,18.45,5.12,Gaia DR3 2127428938167353472,9152299,10316,1.154,18.75,3.62,0.293,3.555,1,0,0,0
Gaia DR3 2126680102030544896,9153522,1430,0.661,14.85,3.64,Gaia DR3 2126680102030543232,9153512,18123,1.040,16.59,5.44,0.063,9.011,0,0,0,0
Gaia DR3 2126666353837325440,9154250,2815,0.585,18.27,4.08,Gaia DR3 2126666358135276416,9154246,20364,2.139,17.36,3.03,0.571,5.591,1,0,0,0
Gaia DR3 2126666358135276160,0,3160,0.111,17.53,3.87,Gaia DR3 2126666358135276416,9154246,20364,2.139,17.36,3.03,0.611,5.361,1,0,0,0
Gaia DR3 2126760057141425920,9154398,5695,0.738,18.14,5.78,Gaia DR3 2126760057141426048,9154392,11780,1.234,16.30,3.59,-0.281,8.076,0,0,0,0
Gaia DR3 2126524585553583232,9158041,817,0.855,17.01,5.03,Gaia DR3 2126524589855319936,9158038,14154,1.685,21.15,3.75,0.520,8.112,0,0,0,0
Gaia DR3 2128026935048618752,0,8265,0.282,31.68,5.66,Gaia DR3 2128026935055897728,9158052,11876,1.378,29.82,5.11,-0.519,3.183,1,0,0,0
Gaia DR3 2126524654273070592,9158115,1327,0.307,14.66,3.43,Gaia DR3 2126524658574816768,9158123,21634,1.521,15.15,3.60,-0.381,7.063,1,0,0,0
Gaia DR3 2079955358974059904,0,53508,0.778,13.05,4.54,Gaia DR3 2079955358977436160,9161418,250601,4.780,13.61,3.86,-0.208,3.798,1,0,0,0
Gaia DR3 2079955358977433600,9161405,8946,0.923,24.35,4.81,Gaia DR3 2079955358977436160,9161418,250601,4.780,13.61,3.86,-0.041,22.237,0,1,0,0
Gaia DR3 2079955393333810432,9161425,5139,1.061,13.31,4.92,Gaia DR3 2079955358977436160,9161418,250601,4.780,13.61,3.86,0.641,9.637,1,0,0,0
Gaia DR3 2080031603229774720,0,17626,0.203,22.07,5.89,Gaia DR3 2080031568876428672,9162738,189399,7.841,19.75,3.68,0.501,7.407,0,0,0,0
Gaia DR3 2079985282009496064,9163267,2258,0.246,12.45,4.60,Gaia DR3 2079985286308917760,9163257,6757,0.656,8.68,3.15,-0.278,5.624,0,0,0,0
Gaia DR3 2079469409199360384,9172719,13981,0.685,10.25,3.70,Gaia DR3 2079469409199360768,9172729,181468,4.948,9.69,2.96,0.256,11.703,1,0,0,0
Gaia DR3 2079425016416234752,9174242,1877,0.429,18.97,5.03,Gaia DR3 2079425119495453696,9174258,42839,2.195,16.39,4.02,-0.116,11.697,0,0,0,0
Gaia DR3 2079425119495453312,9174253,14046,0.527,22.79,4.62,Gaia DR3 2079425119495453696,9174258,42839,2.195,16.39,4.02,0.164,5.840,0,0,0,0
Gaia DR3 2079433842570823168,9175562,4756,0.444,14.31,3.75,Gaia DR3 2079433842565190400,9175570,10941,1.196,14.31,3.71,0.752,6.694,1,0,0,0
Gaia DR3 2079433842570823296,9175564,6838,0.261,14.93,4.01,Gaia DR3 2079433842565190400,9175570,10941,1.196,14.31,3.71,0.650,4.759,1,0,0,0
Gaia DR3 2085198139657470208,9179062,3161,0.400,17.40,5.52,Gaia DR3 2085198208376946560,9179046,16665,1.502,18.63,3.37,0.231,12.122,1,0,0,0
Gaia DR3 2085198204077706880,9179041,9809,0.205,18.53,3.52,Gaia DR3 2085198208376946560,9179046,16665,1.502,18.63,3.37,0.712,4.465,1,0,0,0
Gaia DR3 2082204341296916608,9181901,44492,1.160,16.39,4.89,Gaia DR3 2082203963339792128,9181883,144134,2.519,15.38,4.35,0.294,12.282,1,0,0,0
Gaia DR3 2082286078812311296,9183252,15511,0.209,9.05,3.18,Gaia DR3 2082286147531871104,9183249,71871,2.371,8.19,3.17,0.348,9.261,0,0,0,1
Gaia DR3 2082286151833307776,9183247,25188,1.270,9.90,3.20,Gaia DR3 2082286147531871104,9183249,71871,2.371,8.19,3.17,0.620,6.822,0,0,0,0
Gaia DR3 2082286525487814528,9183240,10811,0.162,11.01,3.94,Gaia DR3 2082286147531871104,9183249,71871,2.371,8.19,3.17,0.466,8.632,0,0,0,0
Gaia DR3 2082286697286623104,9183367,6429,-0.154,17.88,5.80,Gaia DR3 2082286632869692928,9183378,40589,1.477,15.65,4.12,0.544,9.053,0,0,0,0
Gaia DR3 2107195175432462592,0,10452,0.475,9.58,3.34,Gaia DR3 2107195175432462464,9203561,11082,0.475,9.63,2.90,0.698,1.478,1,0,1,0
Gaia DR3 2106417305317567488,0,5566,0.620,25.62,4.08,Gaia DR3 2106417305319446912,9205164,6470,1.060,25.43,3.82,0.704,2.185,1,0,0,0
Gaia DR3 2106417305319446784,9205159,1434,-0.316,24.41,5.61,Gaia DR3 2106417305319446912,9205164,6470,1.060,25.43,3.82,-0.433,10.297,1,0,0,0
Gaia DR3 2106416927362323328,0,17953,1.230,16.98,3.76,Gaia DR3 2106416927362323456,9205211,19639,1.453,17.64,3.82,0.375,1.927,1,0,0,0
Gaia DR3 2128030852065541504,0,169942,5.595,20.24,4.29,Gaia DR3 2128030847763757696,9222547,190180,5.570,18.71,3.60,-0.121,2.831,1,0,1,0
Gaia DR3 2127990204496807552,0,3192,0.090,24.26,5.73,Gaia DR3 2127990204495392128,9224252,13103,2.560,20.26,3.39,-0.258,1.310,0,0,0,0
Gaia DR3 2127989895257762048,0,12932,0.062,9.64,3.91,Gaia DR3 2127989895257762944,9224362,30851,0.641,10.35,4.57,0.809,4.257,1,0,0,0
Gaia DR3 2080002363099150080,0,16075,2.162,25.55,4.65,Gaia DR3 2080002363099150208,9228234,8756,1.211,14.02,3.44,0.069,6.424,0,1,0,0
Gaia DR3 2080175776691970304,0,31396,0.603,26.34,5.23,Gaia DR3 2080175776699143424,9230422,154409,7.451,24.43,4.17,0.271,6.008,1,0,0,0
Gaia DR3 2079429307085364352,9236961,22782,0.279,17.46,5.43,Gaia DR3 2079429311383640448,9236960,160392,9.137,15.67,3.63,0.170,7.661,0,0,0,0
Gaia DR3 2079429856841179008,9237304,35569,0.489,28.61,5.67,Gaia DR3 2079429861139470336,9237305,121307,1.858,24.60,4.76,0.440,6.273,0,0,0,0
Gaia DR3 2079430067297917696,0,15350,0.214,17.14,3.64,Gaia DR3 2079430067297917568,9237575,18819,1.396,17.59,3.86,0.187,2.540,1,0,0,0
Gaia DR3 2085220572267171840,9243069,1443,0.558,13.35,5.27,Gaia DR3 2085220576567038976,9243051,20225,2.836,10.00,3.25,0.340,12.421,0,0,0,0
Gaia DR3 2085220576567038080,9243040,4363,0.221,11.01,3.87,Gaia DR3 2085220576567038976,9243051,20225,2.836,10.00,3.25,0.781,8.299,0,0,0,0
Gaia DR3 2085220576567038208,9243035,505,0.177,12.58,5.90,Gaia DR3 2085220576567038976,9243051,20225,2.836,10.00,3.25,0.349,14.408,0,0,0,0
Gaia DR3 2085220576567040128,9243062,2638,1.021,12.00,4.22,Gaia DR3 2085220576567038976,9243051,20225,2.836,10.00,3.25,-0.225,5.951,0,0,0,0
Gaia DR3 2085206145468735616,0,19942,0.338,13.17,3.69,Gaia DR3 2085206145476832256,9244164,15527,1.397,13.98,3.85,0.509,5.652,1,0,0,0
Gaia DR3 2082288453935829632,9246547,6359,0.214,9.23,3.15,Gaia DR3 2082288488295568768,9246548,9443,1.179,9.72,3.51,0.619,3.947,1,0,0,0
Gaia DR3 2082289381642628096,0,22304,-0.045,6.78,2.67,Gaia DR3 2082289755304397568,9246604,169001,2.765,7.33,2.73,0.436,9.309,1,0,0,0
Gaia DR3 2107035918045341056,0,7023,1.277,27.57,5.34,Gaia DR3 2107035913749009920,9264468,17421,1.546,17.03,3.70,-0.596,1.273,0,0,0,0
Gaia DR3 2107215344602242048,9265331,4464,0.698,25.32,4.27,Gaia DR3 2107215275882765056,9265337,23579,1.957,18.00,3.43,0.099,11.068,0,0,0,0
Gaia DR3 2107170810083129600,9267655,1204,0.935,25.38,5.66,Gaia DR3 2107170814381300096,9267673,13000,1.307,26.93,5.01,0.285,12.921,1,0,0,0
Gaia DR3 2107169165113863936,9267816,1718,0.431,11.68,3.32,Gaia DR3 2107169165113864064,9267818,13375,3.996,11.11,4.38,-0.575,6.775,1,0,0,0
Gaia DR3 2127329363645077632,9274516,61967,1.746,17.09,4.67,Gaia DR3 2127329329285337856,9274513,107921,2.470,17.30,4.03,-0.031,4.891,1,0,0,0
Gaia DR3 2126777992924832128,9279707,88700,3.430,8.82,3.82,Gaia DR3 2126777988630768000,9279708,229206,3.388,6.47,5.39,-0.486,6.071,0,0,1,0
Gaia DR3 2126732741150913408,0,246537,,20.56,3.70,Gaia DR3 2126732736847748096,9282882,234804,8.082,19.30,4.33,0.922,1.748,1,0,0,0
Gaia DR3 2128042396938178688,9283991,23289,1.562,11.87,3.90,Gaia DR3 2128042396938177536,9283980,132767,1.561,11.90,3.21,-0.081,8.107,1,0,1,0
Gaia DR3 2128035112667279616,0,7182,1.637,11.62,4.50,Gaia DR3 2128035112673100928,9284819,7355,1.848,11.68,4.02,0.286,1.426,1,0,0,0
Gaia DR3 2128006662810036608,0,4500,-0.044,11.35,3.90,Gaia DR3 2128006662810036224,9286138,5765,0.899,12.03,3.68,0.708,2.142,1,0,0,0
Gaia DR3 2127996419307170560,9286867,713,0.444,22.23,5.27,Gaia DR3 2127996801565227520,9286866,10629,0.452,8.63,3.30,0.102,12.292,0,0,1,0
Gaia DR3 2080039536032862336,9289124,2967,0.589,13.70,3.60,Gaia DR3 2080039540335862912,9289134,8820,0.763,12.58,3.53,-0.031,7.069,1,0,0,0
Gaia DR3 2080015591598407552,9290258,12115,1.733,28.17,4.32,Gaia DR3 2080015591598407168,9290267,27603,1.124,36.36,5.94,0.114,9.461,0,0,0,0
Gaia DR3 2080008857089756032,9290742,8945,1.805,22.00,4.28,Gaia DR3 2080008857089751936,9290731,99818,0.576,54.07,4.34,-0.120,17.022,0,0,0,0
Gaia DR3 2080005485532328960,9291115,540,0.202,13.37,3.91,Gaia DR3 2080006967304208640,9291123,5638,0.989,13.53,3.30,0.655,6.429,1,0,0,0
Gaia DR3 2079818469777836288,0,2131,0.098,14.24,3.84,Gaia DR3 2079818469781447424,9291748,8632,0.325,13.91,3.79,0.986,4.698,1,0,0,0
Gaia DR3 2080191444739845504,0,67806,3.952,11.50,3.63,Gaia DR3 2080191444739844864,9292414,65191,4.098,10.36,3.27,0.363,1.855,0,0,1,0
Gaia DR3 2079452396824696576,9300571,8845,0.398,16.47,3.51,Gaia DR3 2079452332408839168,9300581,85236,3.514,17.67,3.65,0.900,9.443,1,0,0,0
Gaia DR3 2079442677322251648,0,10314,0.476,14.18,3.98,Gaia DR3 2079442677322252288,9301964,22996,1.813,14.24,3.37,0.739,4.624,1,0,0,0
Gaia DR3 2085201369467532160,9304813,11121,0.122,10.96,4.22,Gaia DR3 2085201369472899328,9304809,49160,1.197,11.24,4.11,0.213,6.684,1,0,0,0
Gaia DR3 2085201571327300992,9304796,6571,0.710,11.05,3.15,Gaia DR3 2085201369472899328,9304809,49160,1.197,11.24,4.11,0.731,10.839,1,0,0,0
Gaia DR3 2085228204429090048,9305907,9150,2.775,23.82,4.20,Gaia DR3 2085228204429091584,9305908,10384,2.779,26.97,4.05,0.233,10.011,0,0,1,0
Gaia DR3 2085228204429092992,9305916,1063,0.350,21.20,5.64,Gaia DR3 2085228204429091584,9305908,10384,2.779,26.97,4.05,0.164,9.815,0,0,0,0
Gaia DR3 2085215864982543360,9306316,4779,-0.062,8.64,5.28,Gaia DR3 2085215834923340800,9306307,36181,1.248,5.40,5.84,0.083,9.304,0,0,0,0
Gaia DR3 2085213597239843200,9307098,3719,0.455,15.18,4.24,Gaia DR3 2085213601540141824,9307105,12486,1.254,14.49,3.56,0.210,6.376,1,0,0,0
Gaia DR3 2107403842126245888,9326593,5783,2.361,16.89,3.27,Gaia DR3 2107403842126245120,9326578,53621,0.072,13.40,3.92,0.052,20.214,0,0,0,0
Gaia DR3 2107216993866189440,9326866,1334,0.327,18.14,4.18,Gaia DR3 2107216993869755648,9326862,8753,1.215,18.10,4.05,0.816,4.857,1,0,0,0
Gaia DR3 2130289729983267328,9332669,1676,0.862,15.51,5.77,Gaia DR3 2130289729983267840,9332668,10307,0.825,16.04,3.90,-0.058,7.336,1,0,1,0
Gaia DR3 2130261795515730176,9333216,2148,0.457,13.11,5.22,Gaia DR3 2130261417558606848,9333212,36265,1.681,9.54,3.17,-0.252,11.959,0,0,0,0
Gaia DR3 2127340290042993920,0,38228,2.066,18.59,3.72,Gaia DR3 2127340290041707520,9334893,33525,2.073,20.14,4.20,0.279,1.514,1,0,1,0
Gaia DR3 2127353827778818432,9335926,4383,1.011,29.93,5.33,Gaia DR3 2127353930858035712,9335932,7701,0.731,14.92,3.51,0.006,11.208,0,1,0,0
Gaia DR3 2127353415461999232,9336115,4834,0.879,14.17,3.61,Gaia DR3 2127353415462000128,9336118,9221,0.850,21.38,4.51,-0.276,7.285,0,0,1,0
Gaia DR3 2128044114925073280,9345282,961,0.691,8.75,2.67,Gaia DR3 2128044114925072256,9345271,10355,1.187,7.94,3.96,0.376,7.287,0,0,0,1
Gaia DR3 2128037724013863168,0,13026,1.586,18.63,5.29,Gaia DR3 2128037724013862272,9346255,16057,1.698,22.13,4.76,-0.197,1.975,0,0,0,0
Gaia DR3 2128060848117838336,9408139,4664,2.263,22.53,4.24,Gaia DR3 2128060848118167936,9346491,5454,1.003,25.40,4.80,-0.031,12.931,0,0,0,1
Gaia DR3 2128011507528031744,0,7635,4.893,28.63,5.12,Gaia DR3 2128011507533089920,9347204,7653,5.191,25.95,5.18,-0.434,1.963,0,0,0,0
Gaia DR3 2128011473173363712,0,39993,0.592,10.51,4.33,Gaia DR3 2128011473173363328,9347265,103715,0.137,7.98,3.22,0.188,5.478,0,0,0,0
Gaia DR3 2080019886560103168,0,8245,0.122,14.90,3.39,Gaia DR3 2080019886565660416,9351358,6332,0.500,13.80,3.36,0.897,1.046,1,0,0,0
Gaia DR3 2080196289463826688,9353826,828,0.261,19.78,4.55,Gaia DR3 2080196289463825792,9353824,7270,1.468,23.43,4.42,-0.047,6.912,0,0,0,0
Gaia DR3 2080194876409952896,9353959,1338,1.161,32.61,3.87,Gaia DR3 2080194880713688960,9353949,72806,1.531,7.98,5.15,0.034,12.800,0,0,0,0
Gaia DR3 2079447796923515392,9363085,2927,1.460,13.71,3.52,Gaia DR3 2079447831283255808,9363092,102961,7.478,12.76,3.65,0.283,14.376,1,0,0,0
Gaia DR3 2079447831283255680,0,54684,7.502,11.65,4.80,Gaia DR3 2079447831283255808,9363092,102961,7.478,12.76,3.65,-0.174,2.243,1,0,1,0
Gaia DR3 2085226207260104704,9366874,2276,0.531,17.77,4.01,Gaia DR3 2085226211564203008,9366886,14989,2.711,19.20,3.31,0.716,7.724,1,0,0,0
Gaia DR3 2085226207262030208,9366881,1777,0.560,14.08,4.73,Gaia DR3 2085226211564203008,9366886,14989,2.711,19.20,3.31,0.248,7.129,0,0,0,0
Gaia DR3 2085213803398287872,9368678,788,0.300,17.12,3.94,Gaia DR3 2085213807698570624,9368662,8944,1.485,16.57,4.04,0.594,9.469,1,0,0,0
Gaia DR3 2085307846003026304,9368685,2562,0.502,17.92,4.36,Gaia DR3 2085307747222850048,9368681,7067,1.535,18.11,4.14,-0.368,4.798,1,0,0,0
Gaia DR3 2082304564351175424,9369284,3201,0.258,23.50,5.33,Gaia DR3 2082304568653054848,9369295,45148,2.234,16.42,3.77,0.239,11.947,0,0,0,0
Gaia DR3 2082305736884186240,9369519,3732,0.191,11.61,5.06,Gaia DR3 2082302781946689664,9369544,23110,1.158,9.50,3.66,0.770,13.338,0,0,0,0
Gaia DR3 2107266918569378560,9390926,9365,2.306,16.57,3.59,Gaia DR3 2107266914270121984,9390927,13649,2.258,13.59,4.25,-0.389,4.009,0,0,1,0
Gaia DR3 2106517567035822208,9391905,19330,3.415,27.53,4.97,Gaia DR3 2106517184779654528,9391901,81892,3.508,26.88,4.00,0.761,6.476,1,0,1,0
Gaia DR3 2130290382818298368,9394708,10391,0.332,11.45,4.40,Gaia DR3 2130290382818297472,9394704,76005,1.407,8.44,3.95,0.451,6.015,0,0,0,0
Gaia DR3 2130290382818298624,9394709,1340,0.267,8.67,3.31,Gaia DR3 2130290382818297472,9394704,76005,1.407,8.44,3.95,-0.185,11.209,1,0,0,0
Gaia DR3 2130290447240366592,9394771,1408,0.769,12.15,4.07,Gaia DR3 2130290451537788160,9394762,22810,1.372,11.17,3.50,0.217,6.391,1,0,0,0
Gaia DR3 2130348897453555328,9396152,7105,1.391,28.46,5.23,Gaia DR3 2130348897452845056,9396153,17875,2.739,27.67,5.16,0.539,4.432,1,0,0,0
Gaia DR3 2127357195030934784,0,1760,0.524,14.45,4.52,Gaia DR3 2127357195033512448,9397642,7755,1.743,15.12,3.63,0.329,4.620,1,0,0,0
Gaia DR3 2127307545211331456,9398206,6546,1.507,30.96,5.05,Gaia DR3 2127307545211334400,9398202,200821,3.630,15.94,3.52,-0.013,39.856,0,1,0,0
Gaia DR3 2128051055592347776,0,10880,0.922,16.73,5.80,Gaia DR3 2128050299678103808,9407578,18053,0.808,15.13,4.26,-0.640,3.282,0,0,0,0
Gaia DR3 2128058919672168832,9408549,769,1.623,33.60,5.53,Gaia DR3 2128058923971986688,9408553,7866,1.156,14.57,3.41,0.114,10.016,0,1,0,0
Gaia DR3 2080061255690991488,9411316,1445,0.228,8.95,2.97,Gaia DR3 2080061255690992384,9411323,15653,1.494,9.43,5.82,-0.248,8.719,1,0,0,0
Gaia DR3 2080058262095052928,9411414,2553,0.387,13.12,4.61,Gaia DR3 2080058266393766656,9411412,12743,2.661,13.33,3.90,0.124,5.342,1,0,0,0
Gaia DR3 2080070086140135296,0,3405,0.154,12.96,4.54,Gaia DR3 2080070086143962368,9412258,8801,1.234,13.82,3.78,0.171,3.809,1,0,0,0
Gaia DR3 2080383859273731456,9414941,2893,0.570,14.14,3.99,Gaia DR3 2080383958050251776,9414950,6442,1.350,35.50,5.36,-0.146,5.077,0,0,0,0
Gaia DR3 2080162719994399488,0,3480,0.991,19.24,4.18,Gaia DR3 2080162719999282176,9418264,2870,0.830,21.09,3.61,-0.517,1.646,1,0,0,0
Gaia DR3 2080246111083049600,9419025,5212,1.424,11.64,4.60,Gaia DR3 2080246862699501184,9419002,134577,0.843,24.45,4.64,0.064,13.715,0,0,0,0
Gaia DR3 2079448651613645312,9424325,604,1.024,20.21,5.30,Gaia DR3 2079448655916976256,9424329,5712,1.111,27.93,4.88,-0.012,8.849,0,0,0,0
Gaia DR3 2085262972184577280,9425637,8784,0.625,15.30,3.90,Gaia DR3 2085262976484808960,9425635,13482,4.808,15.74,3.85,0.839,4.613,1,0,0,0
Gaia DR3 2085262972184577408,9425641,8449,4.339,16.33,3.90,Gaia DR3 2085262976484808960,9425635,13482,4.808,15.74,3.85,0.287,4.742,1,0,0,0
Gaia DR3 2085262976484809728,9425634,8178,0.284,21.67,4.97,Gaia DR3 2085262976484808960,9425635,13482,4.808,15.74,3.85,0.073,6.771,0,0,0,0
Gaia DR3 2107225583804846592,9449632,2032,1.488,33.29,4.83,Gaia DR3 2107225583804696064,9449643,7334,-0.254,13.67,4.34,0.117,12.383,0,1,0,0
Gaia DR3 2107231356237837056,0,3190,1.013,26.61,5.84,Gaia DR3 2107231356240578688,9450364,9396,1.159,29.05,5.52,-0.820,1.697,1,0,0,0
Gaia DR3 2107236338402873344,0,2318,0.411,21.71,4.35,Gaia DR3 2107236338402873728,9450529,14964,1.915,24.85,3.99,-0.146,3.801,0,0,0,1
Gaia DR3 2107236441480162560,0,8398,0.219,23.73,4.11,Gaia DR3 2107236338402873728,9450529,14964,1.915,24.85,3.99,0.751,3.557,1,0,0,0
Gaia DR3 2127546856489281024,9462958,1553,0.789,26.33,4.02,Gaia DR3 2127546860789005056,9462952,7848,1.012,24.95,5.54,-0.185,6.148,1,0,0,0
Gaia DR3 2127536071831237888,9463391,2440,1.462,17.16,4.49,Gaia DR3 2127536071831236992,9463387,5309,2.780,25.42,4.99,0.332,9.983,0,0,0,0
Gaia DR3 2128236185861176576,0,7178,1.564,10.07,4.02,Gaia DR3 2128236185861176704,9467425,10315,1.487,9.85,3.37,-0.822,2.876,1,0,0,0
Gaia DR3 2128053735651889280,0,7912,0.168,15.24,3.94,Gaia DR3 2128053735651889408,9467895,7446,1.799,14.19,5.55,-0.189,3.016,1,0,0,0
Gaia DR3 2128060122263286400,9469265,2151,-0.298,5.42,3.75,Gaia DR3 2128060126563424640,9469261,12141,0.860,5.91,4.55,0.278,6.565,1,0,0,0
Gaia DR3 2128066822412517248,9469536,2790,0.488,13.13,4.27,Gaia DR3 2128066826712468992,9469532,15439,0.456,13.60,3.48,0.047,7.176,1,0,0,0
Gaia DR3 2128066826709273728,0,10721,0.067,14.25,3.98,Gaia DR3 2128066826712468992,9469532,15439,0.456,13.60,3.48,0.030,3.107,1,0,0,0
Gaia DR3 2128098746901592320,0,1777,0.499,12.33,4.43,Gaia DR3 2128098746908279680,9471316,8758,0.863,12.93,3.33,-0.074,4.800,1,0,0,0
Gaia DR3 2080062419620752256,9472018,620,0.384,18.28,5.26,Gaia DR3 2080062419620756608,9472016,1733,0.881,13.97,3.58,-0.028,8.933,0,0,0,0
Gaia DR3 2080072353883150208,0,794,0.195,24.70,5.71,Gaia DR3 2080072353886758784,9473359,8153,1.381,21.82,3.82,-0.376,2.051,0,0,0,0
Gaia DR3 2080026346196588800,9474318,1190,1.078,13.58,3.28,Gaia DR3 2080026346196587648,9474309,6034,1.018,29.32,5.18,0.115,9.480,0,0,0,0
Gaia DR3 2080168458075602048,9479077,2821,0.540,8.52,3.65,Gaia DR3 2080168458075600512,9479069,8813,0.839,13.33,4.18,-0.000,11.270,0,0,0,0
Gaia DR3 2085269775409183872,9487010,14688,-0.009,9.05,3.71,Gaia DR3 2085269779713281280,9486984,110595,2.374,7.80,4.21,-0.028,10.229,0,0,0,0
Gaia DR3 2085269775412785152,9486977,48752,0.355,9.40,4.37,Gaia DR3 2085269779713281280,9486984,110595,2.374,7.80,4.21,0.398,6.728,0,0,0,0
Gaia DR3 2085279194275491200,0,10419,0.242,17.28,4.19,Gaia DR3 2085279189977507456,9488736,45716,1.946,18.40,5.69,-0.156,12.015,1,0,0,0
Gaia DR3 2085279194281851392,9488717,11993,1.494,15.77,3.57,Gaia DR3 2085279189977507456,9488736,45716,1.946,18.40,5.69,0.089,15.244,0,0,0,1
Gaia DR3 2085281118421453312,9489471,2784,0.730,12.29,5.16,Gaia DR3 2085281118427262720,9489478,11315,1.475,13.69,4.29,0.629,7.362,0,0,0,1
Gaia DR3 2085281560799488384,9489534,22561,-0.004,16.48,3.58,Gaia DR3 2085281530744134272,9489524,79452,3.991,17.10,3.61,0.718,9.430,1,0,0,0
Gaia DR3 2085325545557987968,0,27150,0.357,9.47,4.87,Gaia DR3 2085325545567414272,9490881,32699,1.378,9.20,3.92,0.944,4.599,1,0,0,0
Gaia DR3 2085325545567411456,9490859,5288,0.467,12.54,5.90,Gaia DR3 2085325545567414272,9490881,32699,1.378,9.20,3.92,0.846,9.763,0,0,0,0
Gaia DR3 2085312763744797824,9491322,8546,0.116,14.76,5.65,Gaia DR3 2085312763744796544,9491305,218907,0.230,16.24,4.24,0.648,12.621,1,0,0,0
Gaia DR3 2085314477428526976,9491358,3080,-0.301,11.78,4.94,Gaia DR3 2085314481731766784,9491339,37988,0.077,13.75,4.55,0.588,13.189,0,0,0,0
Gaia DR3 2106534025350323456,9514980,19485,1.805,24.03,4.12,Gaia DR3 2106534025350323072,9514986,132837,1.862,20.49,4.24,0.338,14.899,0,0,1,0
Gaia DR3 2106536258732041728,0,1760,3.014,18.00,4.81,Gaia DR3 2106536258733570560,9515011,8888,2.770,13.21,4.29,-0.255,1.751,0,0,0,0
Gaia DR3 2130318008048101632,9517589,1521,1.493,15.94,3.36,Gaia DR3 2130318042407842304,9517590,6109,1.072,23.95,5.14,0.136,9.879,0,0,0,1
Gaia DR3 2130366283475653760,0,4979,3.100,16.71,5.62,Gaia DR3 2130366283479810560,9517946,37878,2.835,16.00,3.79,-0.812,2.352,1,0,0,0
Gaia DR3 2127689999161697152,9521085,3059,1.231,15.87,4.79,Gaia DR3 2127690072178629504,9521080,15780,2.320,16.16,3.45,0.329,5.037,1,0,0,0
Gaia DR3 2126801357547417472,9527347,15345,0.358,4.25,3.84,Gaia DR3 2126801563705846528,9527334,61848,1.430,8.13,4.49,0.029,17.047,0,0,0,0
Gaia DR3 2128068647775573248,9530963,984,-0.104,26.23,5.03,Gaia DR3 2128068647779625856,9530960,5723,1.385,24.88,4.10,0.421,5.704,1,0,0,0
Gaia DR3 2128106271684363904,9532376,3710,0.157,8.71,3.17,Gaia DR3 2128106267390813184,9532379,139223,1.764,9.74,3.26,0.604,9.243,0,0,0,0
Gaia DR3 2128102526479557888,9532835,1948,0.912,12.42,3.41,Gaia DR3 2128102526479557248,9532828,20416,0.904,7.46,4.26,0.225,13.657,0,0,1,0
Gaia DR3 2080401554531408128,0,29070,1.258,13.26,5.34,Gaia DR3 2080401554538953088,9536270,26662,1.284,15.36,4.34,-0.020,1.271,0,0,1,0
Gaia DR3 2080263492810524544,9540455,5528,0.179,8.54,3.20,Gaia DR3 2080263497110638336,9540467,199791,10.825,8.10,3.63,0.453,11.300,1,0,0,0
Gaia DR3 2080263531470380288,9540478,3002,0.695,10.12,2.64,Gaia DR3 2080263497110638336,9540467,199791,10.825,8.10,3.63,0.634,13.040,0,0,0,0
Gaia DR3 2080254907168789248,0,48968,0.341,11.79,5.18,Gaia DR3 2080254907176259328,9541613,74668,1.823,10.47,4.03,0.537,3.802,0,0,0,0
Gaia DR3 2079526137128122624,9543297,15581,0.390,13.86,3.26,Gaia DR3 2079526132825360256,9543302,35979,0.794,5.51,4.20,-0.094,9.858,0,0,0,0
Gaia DR3 2085294278207114112,0,1013,0.340,13.10,3.63,Gaia DR3 2085294273902957184,9548545,7731,1.375,13.06,3.46,-0.717,3.122,1,0,0,0
Gaia DR3 2085292285342340096,9549167,20025,0.219,23.79,3.79,Gaia DR3 2085292388421556864,9549175,139022,0.885,22.67,5.14,0.620,9.704,1,0,0,0
Gaia DR3 2085292285342340864,9549180,3687,0.139,22.97,4.46,Gaia DR3 2085292388421556864,9549175,139022,0.885,22.67,5.14,0.483,13.042,1,0,0,0
Gaia DR3 2085292762074720128,9549364,1251,0.188,11.64,3.72,Gaia DR3 2085292766378834176,9549367,7980,0.702,11.57,3.29,0.426,7.884,1,0,0,0
Gaia DR3 2119100068864704896,9569644,5887,0.489,26.17,4.10,Gaia DR3 2119100064566656256,9569640,165499,1.201,27.44,4.15,0.643,9.073,1,0,0,0
Gaia DR3 2107248634889995136,9572993,1884,0.419,8.73,3.54,Gaia DR3 2107248639189174144,9572988,35984,0.903,9.07,4.19,0.864,10.303,1,0,0,0
Gaia DR3 2107298323370441600,9575305,5880,2.807,31.55,4.17,Gaia DR3 2107298289010701952,9575292,103344,5.667,22.68,4.74,0.028,24.718,0,0,0,0
Gaia DR3 2130324948715241088,9578759,25344,1.628,10.17,3.19,Gaia DR3 2130324948715242368,9578763,207944,6.322,23.07,4.08,-0.044,11.270,0,0,0,0
Gaia DR3 2130323982342901888,9578914,1161,1.358,16.13,3.32,Gaia DR3 2130323986642586496,9578919,18207,1.346,16.70,3.47,-0.080,11.907,1,0,1,0
Gaia DR3 2130368207621237760,0,5214,1.811,17.38,4.07,Gaia DR3 2130368207626359168,9579643,8414,1.760,12.18,3.64,-0.617,1.182,0,0,1,0
Gaia DR3 2130378579968649728,9580665,737,-0.098,11.46,3.63,Gaia DR3 2130378687345982464,9580671,16288,3.352,30.05,5.36,-0.124,12.168,0,0,0,0
Gaia DR3 2127378326272824576,9580749,7930,2.045,26.12,4.68,Gaia DR3 2130379267163103616,9580728,128973,4.060,18.48,3.28,0.072,27.414,0,0,0,0
Gaia DR3 2126804656082451072,0,14761,0.536,12.04,5.06,Gaia DR3 2126804656082451200,9588461,15326,0.500,13.27,3.92,-0.405,1.685,1,0,0,0
Gaia DR3 2128304870978261760,9589314,8229,0.340,21.83,4.78,Gaia DR3 2128304870978262144,9589309,39477,4.781,19.34,3.20,0.661,6.052,0,0,0,1
Gaia DR3 2128080222710817536,9591275,550,1.095,22.70,4.92,Gaia DR3 2128080227010277760,9591279,9499,1.014,16.42,3.46,-0.080,8.819,0,0,0,0
Gaia DR3 2128083010149350656,0,9335,0.172,16.85,4.59,Gaia DR3 2128083005849657216,9591963,10976,1.960,17.36,3.68,0.216,2.661,1,0,0,0
Gaia DR3 2128072560489299328,9592591,578,0.638,4.71,3.97,Gaia DR3 2128072564788836096,9592579,12950,0.858,10.97,3.61,0.072,9.245,0,0,0,0
Gaia DR3 2128104141387274240,9594726,6630,0.828,11.08,3.25,Gaia DR3 2128104141387273344,9594718,4749,0.863,13.47,3.63,-0.087,9.931,0,0,1,0
Gaia DR3 2128104175747014784,0,7432,1.632,18.61,4.33,Gaia DR3 2128104137087198592,9594747,13710,1.382,19.02,3.44,0.698,2.448,1,0,0,0
Gaia DR3 2128127437283575808,0,9314,0.235,13.20,3.68,Gaia DR3 2128127437289935744,9595291,14890,1.166,14.12,3.73,0.656,3.671,1,0,0,0
Gaia DR3 2080089361957134080,9595587,2713,0.517,10.46,3.08,Gaia DR3 2080087884488379776,9595575,26876,1.221,18.13,5.84,0.035,12.887,0,0,0,0
Gaia DR3 2080089873054369664,9595726,5557,-0.130,12.41,3.46,Gaia DR3 2080089877353287040,9595724,23107,0.984,12.98,3.91,0.492,4.304,1,0,0,0
Gaia DR3 2080090083511716608,9595718,3365,0.432,15.13,4.82,Gaia DR3 2080089877353287040,9595724,23107,0.984,12.98,3.91,0.059,6.974,0,0,0,0
Gaia DR3 2080406330536722944,0,14619,0.426,8.69,3.50,Gaia DR3 2080406330542996608,9597882,29265,1.990,8.72,3.67,0.060,3.857,1,0,0,0
Gaia DR3 2080406433622215424,9597885,3431,0.316,11.71,4.24,Gaia DR3 2080406330542996608,9597882,29265,1.990,8.72,3.67,,12.194,0,0,0,0
Gaia DR3 2080265455615776256,9602426,6075,0.450,19.21,4.25,Gaia DR3 2080265455615773312,9602418,38235,3.006,19.25,3.46,0.542,7.917,1,0,0,0
Gaia DR3 2080265661766412928,0,12904,-0.027,12.82,3.67,Gaia DR3 2080265661774232960,9602562,22236,1.452,13.14,3.31,0.303,2.638,1,0,0,0
Gaia DR3 2080256036749328640,9603360,933,1.691,16.09,4.86,Gaia DR3 2080256041049915648,9603367,23061,,12.87,3.28,0.262,7.490,0,0,0,0
Gaia DR3 2080257037480110080,9603839,11315,0.112,38.86,5.87,Gaia DR3 2080256655222847744,9603833,97967,0.049,41.66,6.00,0.834,7.214,1,0,0,0
Gaia DR3 2079526446365770880,0,174476,0.484,10.17,4.47,Gaia DR3 2079526446365771648,9605151,235229,0.284,11.38,4.38,0.825,3.632,0,0,0,0
Gaia DR3 2079527030481356672,9605167,448,0.311,11.30,3.10,Gaia DR3 2079527026178846336,9605166,10992,1.206,12.27,3.22,-0.402,9.797,1,0,0,0
Gaia DR3 2079527030481357184,9605177,2834,0.991,12.16,3.75,Gaia DR3 2079527026178846336,9605166,10992,1.206,12.27,3.22,0.542,7.739,1,0,0,0
Gaia DR3 2085285104156950528,9612094,5224,0.734,5.13,4.34,Gaia DR3 2085285138516690048,9612106,26051,2.385,17.06,4.41,0.044,10.105,0,0,0,0
Gaia DR3 2085379215472250240,0,4373,0.484,13.01,3.66,Gaia DR3 2085379215480043520,9612171,7921,0.989,14.29,3.53,0.785,3.763,1,0,0,0
Gaia DR3 2085335269373534976,0,6463,1.560,18.14,4.54,Gaia DR3 2085335269373535104,9613610,13488,1.619,15.44,3.84,-0.736,1.769,0,0,1,0
Gaia DR3 2107288737003280512,0,13566,2.410,15.47,3.71,Gaia DR3 2107288732704150272,9635483,12946,2.345,16.63,4.32,-0.120,1.447,1,0,1,0
Gaia DR3 2106551716318574720,9637194,8945,3.228,14.09,3.75,Gaia DR3 2106551754976201600,9637196,30139,3.065,13.86,3.04,0.531,5.267,1,0,0,0
Gaia DR3 2130522963886727936,0,35500,2.449,13.10,3.96,Gaia DR3 2130522963886728064,9639021,40640,2.318,13.22,3.54,0.218,2.693,1,0,0,0
Gaia DR3 2130338417732781184,9639731,24485,2.388,15.86,3.51,Gaia DR3 2130338417732781312,9639728,74984,2.368,14.11,2.94,-0.202,4.566,0,0,1,0
Gaia DR3 2127699418027248000,0,17969,1.503,21.83,4.28,Gaia DR3 2127699418027247104,9643718,21246,1.459,21.08,4.00,-0.129,2.385,1,0,1,0
Gaia DR3 2127706942805519104,0,9510,0.431,9.16,5.10,Gaia DR3 2127706942810038016,9644748,15667,1.528,8.78,3.12,0.810,3.350,1,0,0,0
Gaia DR3 2126819705645604352,0,10103,0.504,8.41,3.75,Gaia DR3 2126819705647864960,9649220,55609,2.203,4.88,3.42,0.320,7.228,0,1,0,0
Gaia DR3 2128308341311784320,9649826,3614,0.546,30.24,4.37,Gaia DR3 2128308341311784448,9649831,7622,1.056,15.28,3.96,0.018,5.991,0,1,0,0
Gaia DR3 2128272671602428160,9651883,812,0.210,11.34,3.20,Gaia DR3 2128272675903718016,9651871,11978,1.185,17.00,3.91,-0.012,8.806,0,0,0,0
Gaia DR3 2128086239962065920,0,475,0.451,11.83,4.24,Gaia DR3 2128086239964784512,9653126,109577,2.955,11.76,3.23,-0.112,8.769,1,0,0,0
Gaia DR3 2128123898237055360,9654450,6093,5.065,31.74,5.67,Gaia DR3 2128123863877315072,9654453,94652,1.971,14.74,3.68,-0.022,22.480,0,1,0,0
Gaia DR3 2128121458695705984,9655038,3068,1.324,14.87,5.98,Gaia DR3 2128121385676132736,9655046,5283,0.945,8.95,2.57,0.039,10.908,0,0,0,0
Gaia DR3 2128129601953463168,9656314,5240,0.798,17.32,3.95,Gaia DR3 2128129601953462784,9656310,31705,2.723,30.87,5.30,0.117,14.170,0,0,0,0
Gaia DR3 2080091006925739264,9656434,9545,-0.087,11.49,3.47,Gaia DR3 2080091011220721792,9656428,523253,5.751,11.49,3.08,0.432,7.499,1,0,0,0
Gaia DR3 2080097058534841728,0,9297,0.232,29.83,5.79,Gaia DR3 2080097058538601088,9656480,25681,0.888,5.60,5.92,0.044,11.364,0,0,0,0
Gaia DR3 2080097058538597760,9656472,9941,1.832,32.65,5.41,Gaia DR3 2080097058538601088,9656480,25681,0.888,5.60,5.92,0.069,11.181,0,0,0,0
Gaia DR3 2080094958293690112,9656993,709,0.551,24.89,4.74,Gaia DR3 2080094962594686592,9656987,10141,0.921,28.31,4.22,0.079,11.197,0,0,0,1
Gaia DR3 2080094069242593408,0,3751,0.497,22.43,5.53,Gaia DR3 2080094069241571840,9657399,8392,2.108,18.53,3.56,-0.458,1.167,0,0,0,0
Gaia DR3 2080454846487267840,0,3060,0.234,40.15,4.65,Gaia DR3 2080454846493566848,9658454,59226,0.593,39.51,5.22,0.641,7.299,1,0,0,0
Gaia DR3 2080412549655696768,0,46930,0.780,21.67,4.61,Gaia DR3 2080412549655697664,9658832,50405,5.861,19.77,4.16,0.101,3.107,1,0,0,0
Gaia DR3 2080223193136521984,0,4064,0.478,18.98,5.50,Gaia DR3 2080223193139412864,9661883,12069,1.677,21.32,4.00,0.563,4.925,0,0,0,0
Gaia DR3 2079531737761354240,0,74763,0.254,10.66,3.58,Gaia DR3 2079531733463192448,9666621,72325,1.673,15.31,5.04,0.008,2.027,0,0,0,1
Gaia DR3 2085480400608955776,9668572,53881,0.549,9.07,4.40,Gaia DR3 2085480404907640192,9668569,268756,2.269,8.17,3.87,0.187,7.924,0,0,0,0
Gaia DR3 2085339461261591808,9673779,29111,0.439,25.25,5.48,Gaia DR3 2085339495623727104,9673785,92976,0.089,24.70,5.48,0.924,7.998,1,0,0,0
Gaia DR3 2085338529246179840,9673875,12263,1.233,7.90,5.43,Gaia DR3 2085338533548645504,9673870,39544,1.369,6.98,3.99,-0.150,7.146,0,0,0,0
Gaia DR3 2107492181013731200,9753740,27079,4.128,17.52,4.46,Gaia DR3 2107492146653989504,9693116,352806,6.059,15.22,5.91,0.433,26.259,0,0,0,0
Gaia DR3 2106556977655684864,9698019,5873,0.756,23.12,5.92,Gaia DR3 2106556973356169472,9698016,15454,1.484,23.23,4.68,-0.202,3.617,1,0,0,0
Gaia DR3 2130528701959505408,0,12819,0.589,16.79,5.82,Gaia DR3 2130528697666835456,9700359,40106,,13.69,3.37,-0.875,1.987,0,0,0,0
Gaia DR3 2130387895755192064,9703019,37371,0.204,17.07,5.66,Gaia DR3 2130387513500306560,9703015,115162,3.055,18.45,3.83,-0.115,5.551,1,0,0,0
Gaia DR3 2127702647842921728,9704734,1661,0.856,10.81,4.22,Gaia DR3 2127702613483182336,9704724,48748,1.593,11.62,3.71,-0.286,7.494,1,0,0,0
Gaia DR3 2127722404692253952,9705092,7717,1.227,31.18,4.23,Gaia DR3 2127722439051994112,9705098,22613,1.939,14.68,3.45,0.087,12.872,0,1,0,0
Gaia DR3 2128276730352944896,9713427,54121,10.270,20.52,5.71,Gaia DR3 2128277108310068224,9713434,448020,10.232,18.05,4.72,0.505,7.846,0,0,1,0
Gaia DR3 2128276966569785472,9713582,1347,-0.004,17.75,3.79,Gaia DR3 2128276970871131264,9713573,31985,2.058,18.98,3.38,0.795,9.735,1,0,0,0
Gaia DR3 2128089057460500352,0,1764,0.095,17.28,3.60,Gaia DR3 2128089057463306496,9713715,20209,2.078,17.83,3.17,0.772,7.138,1,0,0,0
Gaia DR3 2128168080559251456,9714609,1209,0.363,10.65,5.21,Gaia DR3 2128168084860459392,9714605,10261,1.488,13.01,3.14,-0.113,9.885,0,0,0,0
Gaia DR3 2128122145890481024,9715968,649,0.356,16.23,5.48,Gaia DR3 2128122145890481536,9715969,12821,1.921,14.31,4.09,-0.177,7.552,0,0,0,0
Gaia DR3 2128145647951582592,9716166,4046,1.026,21.95,4.09,Gaia DR3 2128145647951585152,9716189,40975,0.891,12.56,3.82,-0.058,11.526,0,1,0,0
Gaia DR3 2128144853377636480,9716288,2277,1.326,16.21,3.35,Gaia DR3 2128144857677611520,9716275,17568,0.906,12.73,3.78,0.184,12.536,0,0,0,0
Gaia DR3 2128145304354240768,9716388,2375,0.876,12.58,3.12,Gaia DR3 2128145304354240128,9716378,5406,0.937,12.31,4.31,-0.326,5.484,1,0,0,0
Gaia DR3 2128144887737323648,9716399,272,-0.144,12.65,4.52,Gaia DR3 2128144582799716608,9716395,5844,0.871,12.49,3.78,0.171,7.364,1,0,0,0
Gaia DR3 2080462268197073920,9719293,601,0.457,25.09,5.35,Gaia DR3 2080462268197072384,9719294,9425,1.110,18.23,3.60,-0.345,5.271,0,0,0,0
Gaia DR3 2080317304454810624,0,5753,0.330,20.08,4.12,Gaia DR3 2080317304461469824,9723029,24578,2.932,18.76,3.54,0.280,5.199,1,0,0,0
Gaia DR3 2080271502924772608,0,85173,-0.671,13.20,4.63,Gaia DR3 2080271498631993216,9724993,116729,1.840,12.30,3.45,0.638,5.802,1,0,0,0
Gaia DR3 2080271502932223104,0,32877,,12.27,4.79,Gaia DR3 2080271498631993216,9724993,116729,1.840,12.30,3.45,0.261,5.268,1,0,0,0
Gaia DR3 2080270437778649344,0,3552,0.646,13.23,4.44,Gaia DR3 2080270437778649984,9725155,100230,0.713,23.41,5.89,-0.044,3.407,0,0,0,0
Gaia DR3 2107461085448102656,9754746,1683,0.237,14.94,3.79,Gaia DR3 2107461291609455744,9754743,40616,2.403,16.91,3.34,0.344,8.152,0,0,0,1
Gaia DR3 2127718831279520128,9765973,12484,1.229,19.89,3.75,Gaia DR3 2127718831279519872,9765969,23184,1.257,19.30,3.86,-0.586,4.227,1,0,1,0
Gaia DR3 2128312528900522240,9771856,1045,0.183,11.52,4.24,Gaia DR3 2128312533200027008,9771841,69403,3.973,11.28,3.23,-0.506,12.297,1,0,0,0
Gaia DR3 2128291161437687296,0,9959,1.288,17.03,4.03,Gaia DR3 2128291161442893056,9772346,33773,1.335,14.34,3.63,-0.923,1.827,0,0,1,0
Gaia DR3 2128287583732394240,9772847,10192,0.572,10.06,3.09,Gaia DR3 2128287553670422656,9772849,32604,0.408,8.99,3.21,0.561,4.961,0,0,0,1
Gaia DR3 2128183168784324096,0,17995,0.491,11.21,4.57,Gaia DR3 2128183164484633856,9774430,29674,0.767,10.76,3.98,-0.222,2.594,1,0,0,0
Gaia DR3 2128180557441484928,0,14198,-0.035,23.27,5.99,Gaia DR3 2128180557446063360,9774589,21969,2.066,22.06,3.64,0.163,4.200,1,0,0,0
Gaia DR3 2128180557446063232,0,16996,0.295,19.99,4.53,Gaia DR3 2128180557446063360,9774589,21969,2.066,22.06,3.64,0.640,2.810,1,0,0,0
Gaia DR3 2128180557446063744,0,18654,2.550,21.09,4.14,Gaia DR3 2128180557446063360,9774589,21969,2.066,22.06,3.64,0.771,2.947,1,0,0,0
Gaia DR3 2128148018768308096,0,5568,-0.771,12.61,5.39,Gaia DR3 2128148018773587200,9776546,11909,0.891,10.78,3.64,-0.003,3.740,0,0,0,0
Gaia DR3 2128147743895679360,9776611,1241,0.396,22.36,5.77,Gaia DR3 2128147743895678720,9776614,28363,2.182,13.07,4.04,0.029,9.918,0,1,0,0
Gaia DR3 2128146713103563264,9776909,8984,0.869,13.43,3.66,Gaia DR3 2128147086760827392,9776916,4787,0.869,12.59,3.53,-0.116,13.520,1,0,1,0
Gaia DR3 2128146713103563648,0,2418,0.233,13.60,5.33,Gaia DR3 2128147086760827392,9776916,4787,0.869,12.59,3.53,0.135,11.032,1,0,0,0
Gaia DR3 2080325305981027840,0,712,0.222,16.57,5.38,Gaia DR3 2080325305979548416,9783807,226452,0.152,14.38,3.81,0.483,12.072,0,0,0,0
Gaia DR3 2080322114827079552,0,11367,0.993,20.47,4.40,Gaia DR3 2080322114825005184,9784078,8502,1.073,21.02,5.10,-0.031,1.076,1,0,0,0
Gaia DR3 2080288201756197888,0,12062,0.110,11.22,4.24,Gaia DR3 2080288201762994816,9787065,178599,0.214,12.84,3.75,0.229,8.403,0,0,0,0
Gaia DR3 2119167585750818304,0,25595,0.375,18.86,4.59,Gaia DR3 2119167517031341696,9812320,59603,3.579,17.52,3.61,-0.388,1.504,1,0,0,0
Gaia DR3 2107465964533599232,9815242,979,1.344,18.80,3.73,Gaia DR3 2107465964533599104,9815249,8237,0.996,19.44,3.37,0.683,6.422,1,0,0,0
Gaia DR3 2130546500307537792,9820771,951,0.401,11.29,5.72,Gaia DR3 2130546500307539072,9820778,27145,0.834,10.01,4.64,-0.006,9.203,0,0,0,0
Gaia DR3 2130535195952299136,0,27788,0.852,9.71,3.60,Gaia DR3 2130535195954075648,9821078,27996,4.077,11.22,3.17,0.929,1.404,0,0,0,0
Gaia DR3 2130402876598048640,0,11783,-0.098,17.49,3.70,Gaia DR3 2130402876601374976,9823179,37100,2.632,17.90,3.17,0.087,4.253,1,0,0,0
Gaia DR3 2127811465128711296,0,96612,5.121,21.47,4.73,Gaia DR3 2127811460834049536,9826856,148669,5.322,21.67,4.70,0.227,3.714,1,0,1,0
Gaia DR3 2127620596783652736,0,2622,0.410,34.51,5.45,Gaia DR3 2127620596783652480,9827856,11531,1.801,25.65,3.92,-0.033,1.925,0,0,0,0
Gaia DR3 2128315758716346240,9832374,3067,0.271,8.93,3.12,Gaia DR3 2128315763015968384,9832382,68115,4.883,9.60,3.17,0.431,8.606,1,0,0,0
Gaia DR3 2128291230157190016,0,138353,3.284,17.83,3.31,Gaia DR3 2128291230162376192,9832816,122053,3.474,17.38,3.41,0.764,1.151,1,0,0,0
Gaia DR3 2128373418649771008,0,2438,-0.211,17.73,4.96,Gaia DR3 2128373418655489280,9834236,14552,1.289,18.46,3.51,0.046,4.302,1,0,0,0
Gaia DR3 2128186295517861760,0,15623,3.534,27.48,3.72,Gaia DR3 2128186295522384000,9834837,16495,3.651,27.41,3.62,0.775,1.318,1,0,1,0
Gaia DR3 2128148499809959808,0,2653,0.477,21.42,4.82,Gaia DR3 2128148293653044736,9837083,1580,0.950,24.70,5.66,-0.526,1.276,0,0,0,0
Gaia DR3 2128154856361606016,9837234,2771,1.223,20.01,4.16,Gaia DR3 2128154856361606656,9837236,3387,0.640,25.01,4.56,-0.095,6.247,0,0,0,1
Gaia DR3 2128155337397982080,9837544,11913,1.180,27.38,5.22,Gaia DR3 2128155337397985792,9837556,59305,3.585,11.30,2.99,0.042,16.106,0,1,0,0
Gaia DR3 2080479104469593856,9839529,5831,1.102,18.92,3.79,Gaia DR3 2080479104469595008,9839547,76232,0.771,15.58,4.42,-0.049,14.461,0,0,0,0
Gaia DR3 2080524558101376512,9842794,772,0.678,12.24,3.21,Gaia DR3 2080523084933431168,9842792,13729,1.104,12.24,3.20,-0.381,9.078,1,0,0,0
Gaia DR3 2085543317581699712,0,9939,0.125,6.30,4.41,Gaia DR3 2085543317589563392,9848689,39879,1.442,6.08,5.78,0.570,5.292,1,0,0,0
Gaia DR3 2107503141768866432,0,30966,1.284,15.95,3.73,Gaia DR3 2107503141770652928,9873972,26921,1.368,14.72,4.35,0.810,1.198,1,0,0,0
Gaia DR3 2107490531744865664,0,24023,0.414,13.97,4.61,Gaia DR3 2107490531746663808,9874152,33314,0.620,13.15,3.34,-0.257,3.522,1,0,0,0
Gaia DR3 2107490737905110400,9874263,21209,1.775,20.40,4.84,Gaia DR3 2107490737905110144,9874258,30727,1.761,15.17,3.79,-0.594,5.657,0,0,1,0
Gaia DR3 2107547775070446848,9875792,2969,1.211,26.52,3.78,Gaia DR3 2107547775070446720,9875793,35270,1.802,23.01,5.24,0.214,8.121,0,0,0,0
Gaia DR3 2127769992930398720,9884583,47199,1.432,17.69,4.45,Gaia DR3 2127770061649873536,9884557,61574,0.030,12.13,3.39,0.063,31.959,0,0,0,0
Gaia DR3 2127730582308474752,0,4273,0.650,24.53,4.32,Gaia DR3 2127730582310715136,9885607,8390,2.093,25.30,4.09,0.288,4.136,1,0,0,0
Gaia DR3 2128296723421658368,0,1190,0.101,5.66,3.64,Gaia DR3 2128296727720698752,9893496,312007,8.099,27.55,4.51,0.033,14.913,0,0,0,0
Gaia DR3 2128190109449201920,0,4739,1.491,19.36,5.56,Gaia DR3 2128190109453425152,9895121,7598,1.183,21.30,4.52,0.543,2.659,1,0,0,0
Gaia DR3 2128190831007955584,0,9652,0.144,17.48,4.25,Gaia DR3 2128190831007955968,9895251,15565,1.265,15.88,3.84,0.550,3.429,0,0,0,0
Gaia DR3 2128517420319617152,0,748,-0.229,10.66,3.98,Gaia DR3 2128515942850866304,9898159,50621,1.951,9.93,5.03,0.102,10.323,1,0,0,0
Gaia DR3 2080483880473183104,9898786,1162,1.145,18.41,3.57,Gaia DR3 2080483880473183616,9898787,7940,1.273,20.17,3.79,-0.326,4.666,1,0,0,0
Gaia DR3 2080524764259819648,9902803,1141,0.650,16.76,3.53,Gaia DR3 2080524768560616192,9902808,232163,0.226,17.46,3.90,0.482,12.754,1,0,0,0
Gaia DR3 2080524768560616320,0,103985,1.430,16.97,3.70,Gaia DR3 2080524768560616192,9902808,232163,0.226,17.46,3.90,0.788,3.402,1,0,0,0
Gaia DR3 2080337267465544192,0,4747,2.011,17.35,3.38,Gaia DR3 2080337267465544320,9903203,4931,1.714,17.43,3.84,0.563,1.355,1,0,0,0
Gaia DR3 2080349907550756736,9905159,848,0.299,9.71,2.62,Gaia DR3 2080349911853557120,9905152,9706,0.911,7.06,2.45,-0.452,6.640,0,0,0,1
Gaia DR3 2085547543837562624,9909240,958,0.567,13.29,3.09,Gaia DR3 2085547578197302016,9909232,14582,2.326,28.05,4.33,0.007,14.426,0,0,0,0
Gaia DR3 2085556649162551168,9910824,3953,0.155,8.05,2.90,Gaia DR3 2085556614808950400,9910816,45573,1.614,9.26,4.75,0.438,8.373,0,0,0,1
Gaia DR3 2085404018908331904,9913632,2529,0.263,14.92,4.29,Gaia DR3 2085404023211437568,9913654,285489,0.370,14.44,4.19,0.455,14.907,1,0,0,0
Gaia DR3 2130600376377623680,0,33627,2.684,24.46,5.61,Gaia DR3 2130599998420499968,9940565,18222,2.418,4.98,4.03,0.009,6.680,0,0,0,0
Gaia DR3 2130769632448592768,0,3739,1.824,28.29,5.67,Gaia DR3 2130769632448592640,9944357,13763,1.840,23.61,4.91,-0.880,2.959,0,0,1,0
Gaia DR3 2127737660416808832,9946367,8101,0.404,29.01,4.05,Gaia DR3 2127737660416809216,9946360,67198,0.698,28.29,3.73,0.774,6.550,1,0,0,0
Gaia DR3 2127633103728627072,0,2332,0.294,21.18,5.77,Gaia DR3 2127633103732739584,9947907,6866,1.069,15.82,3.88,-0.065,4.160,0,0,0,0
Gaia DR3 2080484842545877376,9958963,1552,0.940,18.69,5.20,Gaia DR3 2080484842545877120,9958962,14584,1.055,16.46,3.50,-0.340,4.039,0,0,0,0
Gaia DR3 2080485461017292416,0,2968,0.074,17.30,3.70,Gaia DR3 2080485461021204480,9959368,10798,1.596,17.30,3.17,0.541,3.971,1,0,0,0
Gaia DR3 2080343864535488768,0,28063,0.481,5.98,5.99,Gaia DR3 2080343864539970944,9963335,25983,0.792,7.41,5.40,0.124,1.627,0,0,0,1
Gaia DR3 2080344581794737152,9963537,2544,0.628,11.20,3.27,Gaia DR3 2080344586094498432,9963524,41243,2.615,10.27,3.20,0.501,9.299,1,0,0,0
Gaia DR3 2080355753009193344,9965595,10068,0.648,17.59,5.24,Gaia DR3 2080355753009192704,9965597,34762,2.364,15.44,3.36,-0.513,5.405,0,0,0,0
Gaia DR3 2085562902641090560,0,11584,0.264,13.15,3.44,Gaia DR3 2085562902641090304,9970761,15266,0.736,12.60,3.23,0.854,2.487,1,0,0,0
Gaia DR3 2085606745664903552,9972072,10631,0.517,18.82,5.99,Gaia DR3 2085606741364682496,9972092,254547,5.142,19.39,3.54,0.455,14.649,1,0,0,0
Gaia DR3 2085596781332808448,0,4451,0.254,17.97,3.80,Gaia DR3 2085596781340901120,9972576,5105,1.198,17.00,4.14,0.308,1.366,1,0,0,0
Gaia DR3 2085410517197160064,9973490,33654,0.314,10.01,2.81,Gaia DR3 2085410517201998592,9973482,81084,0.128,10.35,2.96,0.995,6.284,1,0,0,0
Gaia DR3 2119204037137239680,9992007,58722,0.349,7.34,3.83,Gaia DR3 2119204041433308672,9992006,159650,2.858,7.86,3.96,-0.006,5.883,1,0,0,0
Gaia DR3 2119204041433309440,0,149996,0.602,7.21,4.10,Gaia DR3 2119204041433308672,9992006,159650,2.858,7.86,3.96,0.256,4.218,1,0,0,0
Gaia DR3 2119204041433309696,9992013,13557,0.721,7.41,4.36,Gaia DR3 2119204041433308672,9992006,159650,2.858,7.86,3.96,0.529,10.610,1,0,0,0
Gaia DR3 2107389028782732544,9996784,991,3.085,13.99,3.88,Gaia DR3 2107389033080135552,9996778,22001,2.226,17.17,3.23,0.373,7.719,0,0,0,0
Gaia DR3 2130644940957601280,0,5444,0.790,16.63,3.54,Gaia DR3 2130644940957601152,10000823,8253,0.748,14.88,3.56,-0.915,3.084,0,0,0,1
Gaia DR3 2130475336991500288,10002347,1071,0.113,15.57,5.22,Gaia DR3 2130475341289914880,10002349,46689,3.028,14.80,3.37,-0.068,6.294,1,0,0,0
Gaia DR3 2130463311082720896,10002448,1278,0.148,10.71,3.78,Gaia DR3 2130463315381488128,10002443,94916,5.263,9.92,3.34,0.459,11.529,1,0,0,0
Gaia DR3 2127798369776533504,10004662,40964,3.083,13.69,3.43,Gaia DR3 2127798374074293632,10004664,99323,3.113,14.41,3.32,0.673,4.414,1,0,1,0
Gaia DR3 2127788341030804480,10005692,9019,0.762,18.18,3.56,Gaia DR3 2127788542888719872,10005667,214522,0.126,17.76,3.67,0.200,31.559,1,0,0,0
Gaia DR3 2127788542890700032,10005664,1844,0.307,15.70,4.44,Gaia DR3 2127788542888719872,10005667,214522,0.126,17.76,3.67,0.359,12.412,0,0,0,0
Gaia DR3 2127818715039601536,10007099,2834,3.885,31.29,4.67,Gaia DR3 2127830466070123520,10007095,20850,2.064,11.99,4.33,-0.056,9.056,0,0,0,0
Gaia DR3 2127818577601309952,0,2727,1.496,22.82,5.59,Gaia DR3 2127818577599674752,10007265,7147,-1.713,13.06,3.60,-0.737,1.730,0,1,0,0
Gaia DR3 2128211309412286336,10016864,3158,2.201,16.41,3.34,Gaia DR3 2128211309412285824,10016867,8765,0.761,11.80,5.07,-0.106,11.671,0,0,0,0
Gaia DR3 2128533741190127744,0,16795,0.220,19.13,3.29,Gaia DR3 2128533741195611648,10018619,19708,1.471,19.17,3.45,0.848,2.547,1,0,0,0
Gaia DR3 2080532804438926336,9962880,614,0.125,21.94,5.32,Gaia DR3 2080532808739482880,10023645,32431,4.865,17.04,3.66,0.127,10.505,0,0,0,0
Gaia DR3 2080357161755630336,0,20644,2.005,30.46,5.32,Gaia DR3 2080357161759051648,10026178,19134,3.010,28.80,4.98,0.116,1.991,1,0,0,0
Gaia DR3 2080311016630528128,10026874,34490,7.664,14.33,3.35,Gaia DR3 2080311016630528512,10026881,67319,7.634,15.39,3.48,,4.747,1,0,1,0
Gaia DR3 2086316205545638912,0,3370,0.139,20.29,5.25,Gaia DR3 2086316205543022336,10027247,8536,3.728,17.65,3.84,0.028,4.215,0,0,0,0
Gaia DR3 2086315518348263168,10027453,798,0.099,13.43,3.41,Gaia DR3 2086315518348263680,10027462,17870,1.463,16.78,3.89,-0.043,6.955,0,0,0,0
Gaia DR3 2086307031492729472,0,7569,0.605,23.87,3.96,Gaia DR3 2086307031492729856,10028535,9579,1.237,23.87,3.96,0.952,2.652,1,0,0,0
Gaia DR3 2086303453780812416,10028983,1131,0.196,11.45,3.40,Gaia DR3 2086303458079998976,10028987,12954,0.902,9.54,3.20,-0.396,5.531,0,0,0,0
Gaia DR3 2086303458080000640,10028994,928,-0.023,9.65,3.25,Gaia DR3 2086303458079998976,10028987,12954,0.902,9.54,3.20,0.598,7.796,1,0,0,0
Gaia DR3 2085564410166357888,10031700,3790,2.099,16.85,3.96,Gaia DR3 2085564517548802432,10031707,52979,0.055,18.12,4.36,0.884,8.627,1,0,0,0
Gaia DR3 2085609769313672832,0,108520,-0.085,21.47,4.37,Gaia DR3 2085609730661968768,10033150,264413,0.235,18.63,4.24,0.763,5.934,0,0,0,0
Gaia DR3 2085432335636324736,10035639,1477,0.614,17.32,5.27,Gaia DR3 2085432404355800320,10035631,23688,2.781,26.77,5.29,0.098,8.734,0,0,0,0
Gaia DR3 2107533481419669632,10056245,9003,3.475,15.50,4.58,Gaia DR3 2107533481419669504,10056241,87766,3.451,18.87,3.62,-0.469,4.257,0,0,1,0
Gaia DR3 2107565745209910784,0,19670,0.719,11.38,4.77,Gaia DR3 2107565740914697088,10057676,343058,0.254,11.05,3.54,0.290,6.839,1,0,0,0
Gaia DR3 2107580863497981952,10123787,11585,1.080,11.72,3.26,Gaia DR3 2107580863497981568,10058570,56057,4.701,28.05,3.84,0.064,22.635,0,0,0,0
Gaia DR3 2107385081710304256,10059644,1610,1.724,29.27,5.80,Gaia DR3 2107385081710305152,10059645,7886,1.691,25.69,5.53,-0.174,8.918,0,0,1,0
Gaia DR3 2130793233291894016,10066993,20034,0.332,14.74,3.78,Gaia DR3 2130793237588855168,10067001,78844,2.047,15.00,3.37,0.764,5.430,1,0,0,0
Gaia DR3 2130792550394099200,10067160,552,1.434,26.39,4.10,Gaia DR3 2130792550394097920,10067153,15374,0.815,20.65,5.02,0.071,11.942,0,0,0,0
Gaia DR3 2127799782820817024,0,1031,0.577,9.35,2.48,Gaia DR3 2127799679744414848,10068383,5912,0.400,9.10,3.59,-0.362,2.255,1,0,0,0
Gaia DR3 2127799782823630976,10068393,1371,0.460,9.08,3.20,Gaia DR3 2127799679744414848,10068383,5912,0.400,9.10,3.59,0.183,8.820,1,0,0,0
Gaia DR3 2127849741883388160,10070989,3581,0.399,10.75,5.45,Gaia DR3 2127826274182083072,10070982,50637,2.083,11.96,3.51,-0.228,9.559,0,0,0,1
Gaia DR3 2128388158978403072,0,27967,0.956,7.25,4.44,Gaia DR3 2128388158983486464,10078440,28145,0.870,7.37,3.01,0.929,2.248,1,0,0,0
Gaia DR3 2128539685424770688,0,7558,0.011,13.60,3.26,Gaia DR3 2128539685430324224,10081703,13601,2.268,14.16,3.51,0.860,3.108,1,0,0,0
Gaia DR3 2080537516023621120,10087133,24141,0.987,11.88,3.19,Gaia DR3 2080537516023620736,10087130,52079,9.104,13.33,3.21,0.675,5.165,0,0,0,1
Gaia DR3 2080538714314479616,10087506,4423,0.909,12.34,2.76,Gaia DR3 2080538718614532352,10087517,8952,0.924,12.86,3.23,0.076,8.297,1,0,1,0
Gaia DR3 2080557925701748608,0,161748,0.409,25.18,5.73,Gaia DR3 2080557925710276224,10088111,185095,4.680,21.69,4.28,0.137,3.073,0,0,0,0
Gaia DR3 2080370901351520384,10088602,515,0.595,19.30,5.17,Gaia DR3 2080370905654195584,10088610,7367,1.069,12.81,3.22,-0.025,8.170,0,0,0,0
Gaia DR3 2086315582764470784,10091328,467,0.270,11.28,3.42,Gaia DR3 2086315587067738624,10091313,15027,1.457,8.45,3.44,0.469,10.802,0,0,0,0
Gaia DR3 2085568881232318208,0,74720,0.257,15.94,4.35,Gaia DR3 2085568812516299136,10095182,185088,0.214,16.54,4.46,0.691,5.034,1,0,0,0
Gaia DR3 2085568881236281216,0,104473,-0.300,17.44,4.60,Gaia DR3 2085568812516299136,10095182,185088,0.214,16.54,4.46,0.899,3.725,1,0,0,0
Gaia DR3 2085613342726381696,0,5583,0.171,14.43,4.12,Gaia DR3 2085613342734722176,10097052,6781,0.889,15.51,4.00,-0.472,2.546,1,0,0,0
Gaia DR3 2107584539989987072,10123544,3345,0.247,12.15,4.00,Gaia DR3 2107584539989986432,10123547,47499,2.845,12.78,3.63,0.393,7.993,1,0,0,0
Gaia DR3 2130478742901868032,0,13061,0.599,15.07,4.74,Gaia DR3 2130478742904046976,10130902,27243,3.964,19.10,3.96,0.644,3.948,0,0,0,0
Gaia DR3 2130806736668193152,10132869,985,0.483,17.44,5.38,Gaia DR3 2130806740966341120,10132870,10243,0.961,14.29,3.39,-0.208,6.714,0,0,0,0
Gaia DR3 2129148883590329472,10139130,1521,0.190,10.32,3.28,Gaia DR3 2129148883590327552,10139126,28896,1.435,9.63,3.59,-0.320,10.026,1,0,0,0
Gaia DR3 2128369810884688512,0,7910,0.159,9.80,4.38,Gaia DR3 2128369806586243328,10141717,173657,2.123,9.96,3.23,0.550,8.115,1,0,0,0
Gaia DR3 2128370360640512896,10141743,10407,0.553,15.42,5.85,Gaia DR3 2128369982683389696,10141739,11612,1.060,21.62,4.43,0.046,10.630,0,0,0,0
Gaia DR3 2128229416991659008,0,3355,0.261,9.07,2.92,Gaia DR3 2128229416994526336,10145773,13328,1.269,8.79,4.36,0.491,5.015,1,0,0,0
Gaia DR3 2128545114268146304,0,44671,0.180,22.23,4.54,Gaia DR3 2128545114269066112,10148291,59384,2.941,21.05,3.61,0.654,2.796,1,0,0,0
Gaia DR3 2128552016279304192,10149980,2709,0.437,16.56,4.74,Gaia DR3 2128552123655991296,10149989,17408,2.163,19.41,3.40,0.392,6.258,0,0,0,0
Gaia DR3 2080563320187721216,10153849,23407,1.391,15.76,5.70,Gaia DR3 2080563320187721344,10153855,27298,2.223,12.61,3.56,-0.265,5.668,0,0,0,0
Gaia DR3 2080562804791168512,10154204,5395,0.896,17.74,3.37,Gaia DR3 2080562804791168640,10154207,5969,0.775,13.58,3.36,-0.539,3.541,0,0,0,1
Gaia DR3 2080559574975784192,10154582,1742,0.276,12.25,4.24,Gaia DR3 2080559574975785984,10154592,60606,2.687,13.03,3.25,0.484,8.993,1,0,0,0
Gaia DR3 2086330082578977408,10160650,1848,0.535,14.58,3.54,Gaia DR3 2086330082578657408,10160679,323727,3.180,8.99,5.60,0.130,28.380,0,0,0,0
Gaia DR3 2085664878042133120,10162630,977,0.194,19.12,3.78,Gaia DR3 2085664882343505792,10162620,11627,1.369,19.02,3.32,0.657,7.418,1,0,0,0
Gaia DR3 2107597351876009344,10190876,2563,0.985,22.46,4.07,Gaia DR3 2107597356172613760,10190873,9100,1.808,25.08,5.24,-0.308,7.833,0,0,0,1
Gaia DR3 2130481594762380032,0,399,2.043,10.75,3.69,Gaia DR3 2130481594762379904,10197893,4949,2.944,8.69,2.52,-0.511,3.305,0,0,0,0
Gaia DR3 2130799422338267392,0,2935,0.526,9.11,3.24,Gaia DR3 2130799422342028544,10199556,10074,3.091,22.47,4.40,0.631,4.723,0,0,0,0
Gaia DR3 2130799525422525568,0,23661,3.148,20.62,3.62,Gaia DR3 2130799525417487488,10199564,20434,3.117,20.65,3.96,0.642,1.298,1,0,1,0
Gaia DR3 2127863176540501888,10203225,3565,0.869,13.96,3.77,Gaia DR3 2127863245259978368,10203218,6905,1.672,15.69,3.38,0.078,4.959,0,0,0,1
Gaia DR3 2128370596860051072,10208347,717,0.200,12.35,3.81,Gaia DR3 2128370601158686848,10208355,30950,1.845,8.81,3.28,-0.256,7.309,0,0,0,0
Gaia DR3 2128547485086083712,0,11063,0.337,11.18,3.90,Gaia DR3 2128547485091120000,10214966,16183,1.822,12.61,4.43,0.371,3.282,0,0,0,1
Gaia DR3 2086384955077204096,10222090,712,0.565,19.33,4.44,Gaia DR3 2086384959380631808,10222098,22150,,10.87,3.48,0.362,8.677,0,1,0,0
Gaia DR3 2086384959372041216,0,15181,1.881,9.44,3.34,Gaia DR3 2086384959380631808,10222098,22150,,10.87,3.48,0.474,2.735,0,0,0,1
Gaia DR3 2086381351599698432,0,140930,0.300,18.21,4.43,Gaia DR3 2086381351608159232,10222667,177466,8.935,19.08,3.84,0.619,3.826,1,0,0,0
Gaia DR3 2086326513459066368,0,5719,1.560,16.66,3.68,Gaia DR3 2086326513464697728,10224804,6699,4.048,17.23,3.62,0.372,1.694,1,0,0,0
Gaia DR3 2085665981848033664,10229223,6706,0.088,18.15,4.94,Gaia DR3 2085665981848035072,10229227,11581,1.415,19.77,3.81,0.726,3.647,1,0,0,0
Gaia DR3 2085630552662403072,10231578,4653,-0.271,12.98,5.48,Gaia DR3 2085630556964195712,10231594,94918,4.171,11.54,5.01,0.653,11.619,0,0,0,0
Gaia DR3 2085632030133012480,10231670,1167,0.135,12.01,4.95,Gaia DR3 2085632034434914688,10231681,23062,-0.523,12.13,2.96,0.076,8.563,1,0,0,0
Gaia DR3 2107594538672955392,0,77248,0.747,15.35,3.98,Gaia DR3 2107594469955418368,10257713,544082,0.332,14.92,3.67,0.942,6.566,1,0,0,0
Gaia DR3 2131422673632122368,0,6299,0.806,21.41,4.06,Gaia DR3 2131422673635290368,10258273,7364,0.930,22.59,5.08,0.662,1.152,1,0,0,0
Gaia DR3 2131421608483776000,0,130054,0.925,21.75,4.83,Gaia DR3 2131421608483413504,10258462,189329,0.147,21.48,4.85,0.971,4.855,1,0,0,0
Gaia DR3 2130821442636409344,10266178,940,0.291,12.17,5.15,Gaia DR3 2130822202848650368,10266166,17828,0.637,8.43,3.16,0.173,10.177,0,0,0,0
Gaia DR3 2127893859786714624,10268300,1152,1.180,28.48,5.15,Gaia DR3 2127894065945142656,10268287,36925,2.293,16.92,3.13,-0.009,9.939,0,1,0,0
Gaia DR3 2129132906307866112,0,19033,1.786,23.72,4.59,Gaia DR3 2129132906312286976,10273332,57483,4.085,23.46,4.24,0.576,4.814,1,0,0,0
Gaia DR3 2128598543656568448,0,3300,1.828,19.86,4.30,Gaia DR3 2128598543662141440,10279858,20078,1.773,18.05,3.80,-0.745,2.797,0,0,1,0
Gaia DR3 2128597547230359936,10280073,1484,0.737,14.83,4.06,Gaia DR3 2128597547230359552,10280079,67059,3.004,23.26,5.30,0.230,12.426,0,0,0,0
Gaia DR3 2080580293898477696,10285635,2984,0.819,30.16,5.73,Gaia DR3 2080580293898478208,10285642,6344,4.073,31.62,5.73,0.057,7.296,1,0,0,0
Gaia DR3 2080569053961073536,10287676,2158,1.962,30.48,5.23,Gaia DR3 2080569019601004032,10287666,104118,2.163,13.59,4.18,-0.070,24.735,0,1,0,0
Gaia DR3 2085671200233214080,10296156,1096,0.332,10.23,2.66,Gaia DR3 2085671204535687168,10296174,42085,2.008,10.24,3.13,0.746,13.363,1,0,0,0
Gaia DR3 2085671200233217152,0,9283,0.369,10.70,3.13,Gaia DR3 2085671204535687168,10296174,42085,2.008,10.24,3.13,0.665,7.948,1,0,0,0
Gaia DR3 2085671200238365696,10296179,9881,0.296,10.71,2.88,Gaia DR3 2085671204535687168,10296174,42085,2.008,10.24,3.13,0.405,8.267,1,0,0,0
Gaia DR3 2085647629452750080,10296413,23510,-0.154,16.48,4.33,Gaia DR3 2085647633754333184,10296428,509760,0.326,15.85,3.93,0.826,13.401,1,0,0,0
Gaia DR3 2085638936440680064,10297939,7370,0.304,18.16,4.34,Gaia DR3 2085638936440087808,10297952,146806,0.816,17.57,4.12,0.974,9.458,1,0,0,0
Gaia DR3 2085638940735942784,0,8220,0.373,18.32,4.23,Gaia DR3 2085638936440087808,10297952,146806,0.816,17.57,4.12,0.929,11.506,1,0,0,0
Gaia DR3 2085638940740707584,10297956,8071,0.653,18.48,4.22,Gaia DR3 2085638936440087808,10297952,146806,0.816,17.57,4.12,0.930,11.457,1,0,0,0
Gaia DR3 2085639146899131136,10297928,3811,0.286,18.27,4.16,Gaia DR3 2085638936440087808,10297952,146806,0.816,17.57,4.12,0.861,18.778,1,0,0,0
Gaia DR3 2119558908810960000,10320652,64765,10.787,17.92,2.94,Gaia DR3 2119558840091483520,10320656,77840,10.900,19.32,3.72,0.740,3.711,1,0,1,0
Gaia DR3 2107592094836173568,10323543,1468,1.919,17.75,3.93,Gaia DR3 2107592099132726272,10323538,11561,1.472,14.78,3.42,0.133,12.603,0,0,0,0
Gaia DR3 2130863743772488192,10330078,6941,1.350,23.96,4.05,Gaia DR3 2130863743772487808,10330073,23117,1.332,21.22,3.94,0.100,8.951,0,0,1,0
Gaia DR3 2130872299347101696,10330806,8084,1.520,28.88,5.24,Gaia DR3 2130848831645793664,10330799,12192,1.186,22.82,5.68,0.488,14.712,0,0,0,1
Gaia DR3 2127904992341849344,0,20442,0.041,18.21,3.20,Gaia DR3 2127904992341848960,10332883,17775,5.328,21.76,4.13,0.532,1.675,0,0,0,1
Gaia DR3 2127907809838077568,0,6231,0.022,14.67,4.54,Gaia DR3 2127907809840929024,10333410,7341,0.813,14.79,3.47,0.057,3.066,1,0,0,0
Gaia DR3 2128480002564678016,10341917,6802,0.887,26.42,4.63,Gaia DR3 2128479968204937344,10341905,11700,0.894,20.12,4.44,-0.035,12.028,0,0,1,0
Gaia DR3 2128600433448455424,10345848,1384,0.855,12.12,3.09,Gaia DR3 2128600360426748800,10345854,93017,3.048,17.79,3.43,0.015,15.539,0,0,0,0
Gaia DR3 2080584451426989568,0,9680,0.365,8.26,3.20,Gaia DR3 2080584447124029056,10352244,10712,0.773,10.39,2.78,0.487,1.782,0,0,0,1
Gaia DR3 2080572631674923904,0,48816,0.198,22.32,5.17,Gaia DR3 2080572627373531008,10352379,184303,0.146,23.65,5.16,0.857,5.228,1,0,0,0
Gaia DR3 2080570363929804032,0,25738,1.242,12.35,3.40,Gaia DR3 2080570363934366336,10353082,31810,1.906,12.45,3.75,0.839,2.665,1,0,0,0
Gaia DR3 2086574998788564864,10353491,554,0.989,21.77,5.71,Gaia DR3 2086575003090755584,10353505,5792,1.294,26.09,4.38,0.139,11.177,0,0,0,0
Gaia DR3 2086391006694805760,10354572,6295,1.401,24.68,4.14,Gaia DR3 2086391006694811264,10354593,60704,3.746,19.42,3.64,0.016,19.316,0,0,0,0
Gaia DR3 2086391006696083840,10354583,15022,0.374,18.90,4.19,Gaia DR3 2086391006694811264,10354593,60704,3.746,19.42,3.64,0.752,7.235,1,0,0,0
Gaia DR3 2086378461090624512,10355481,827,2.091,17.31,4.64,Gaia DR3 2086378465390443264,10355472,10262,1.017,20.80,3.73,-0.129,4.714,0,0,0,0
Gaia DR3 2086353692018196352,0,11995,-0.023,18.26,3.51,Gaia DR3 2086353692018196608,10356697,15334,1.254,17.77,3.54,0.781,3.181,1,0,0,0
Gaia DR3 2086343899493029504,10358439,6094,1.345,13.36,4.12,Gaia DR3 2086343895188307200,10358432,130105,1.140,42.51,4.57,-0.014,9.956,0,0,0,0
Gaia DR3 2085694878395765632,10361685,1531,0.242,11.06,2.87,Gaia DR3 2085694878395767552,10361699,15295,1.899,9.59,3.64,-0.631,7.753,0,0,0,0
Gaia DR3 2119607081162560000,0,5665,0.424,21.20,4.54,Gaia DR3 2119607459121356672,10384323,35017,3.021,18.51,3.18,0.243,6.047,0,0,0,0
Gaia DR3 2131425113176747008,10389184,30234,0.481,13.74,3.26,Gaia DR3 2131425113176745728,10389178,36342,1.807,13.45,3.22,0.841,4.151,1,0,0,0
Gaia DR3 2131429854817815808,0,13896,0.116,11.26,5.43,Gaia DR3 2131429854820688896,10389458,65251,1.983,8.36,4.06,0.581,5.966,0,0,0,0
Gaia DR3 2131051176144335616,10394802,7587,1.419,28.06,4.45,Gaia DR3 2131051176144335872,10394801,17740,1.439,26.70,5.78,-0.837,3.536,1,0,1,0
Gaia DR3 2130866148954209280,10395513,32960,0.879,6.66,3.46,Gaia DR3 2130866148954208768,10395508,115874,3.712,6.73,4.31,0.742,5.217,1,0,0,0
Gaia DR3 2127911451972726656,10398399,15271,5.173,30.49,5.31,Gaia DR3 2127911658131156224,10398397,54839,5.104,25.17,3.99,0.588,5.271,0,0,1,0
Gaia DR3 2127918839316731264,10399699,1241,0.439,25.99,4.76,Gaia DR3 2127918839316728576,10399695,8599,1.237,26.02,5.30,-0.059,11.959,1,0,0,0
Gaia DR3 2129188908387790720,10403198,3431,1.151,13.78,4.28,Gaia DR3 2129188912686641024,10403204,13772,1.300,33.82,5.53,-0.027,9.841,0,0,0,0
Gaia DR3 2128580156901254656,10412034,3496,1.309,19.80,4.36,Gaia DR3 2128580161204030464,10412037,13962,0.935,8.61,3.79,-0.221,6.508,0,1,0,0
Gaia DR3 2080589158706185856,0,3789,0.573,20.76,5.84,Gaia DR3 2080589188767419264,10416484,127246,0.153,22.08,5.03,0.646,8.408,1,0,0,0
Gaia DR3 2080589193070855552,10416501,20492,1.426,16.01,3.76,Gaia DR3 2080589188767419264,10416484,127246,0.153,22.08,5.03,0.074,21.574,0,0,0,0
Gaia DR3 2080586031974951040,0,391,0.173,10.23,2.77,Gaia DR3 2080585997610365184,10416737,8073,0.611,8.74,3.50,-0.483,4.218,0,0,0,0
Gaia DR3 2086576789790425344,10418743,553,0.570,22.05,5.56,Gaia DR3 2086389116909411712,10418754,14844,0.934,13.02,4.23,0.104,10.950,0,1,0,0
Gaia DR3 2086353726372748032,0,5893,0.140,11.47,3.46,Gaia DR3 2086353726377953920,10421922,6748,0.669,10.98,3.35,0.353,1.176,1,0,0,0
Gaia DR3 2086357059268289152,10422977,65975,0.590,12.57,3.84,Gaia DR3 2086357059272797696,10422975,129115,0.105,13.31,3.91,0.690,5.732,1,0,0,0
Gaia DR3 2086357059272799232,0,42819,0.406,12.37,3.68,Gaia DR3 2086357059272797696,10422975,129115,0.105,13.31,3.91,0.666,6.313,1,0,0,0
Gaia DR3 2086438079535008768,10423477,1522,0.183,14.37,5.38,Gaia DR3 2086438079535011968,10423486,16103,1.172,12.79,4.53,-0.163,9.046,0,0,0,0
Gaia DR3 2085687491051764352,10425472,3688,0.017,14.78,5.01,Gaia DR3 2085688968520516480,10425482,26425,1.530,13.29,3.71,-0.286,8.796,0,0,0,0
Gaia DR3 2085698520521645440,0,5174,0.388,13.17,4.12,Gaia DR3 2085698520528091008,10426993,28881,1.110,15.48,4.77,0.293,6.618,0,0,0,0
Gaia DR3 2107657554432717184,0,9569,0.883,27.28,4.01,Gaia DR3 2107657554434443392,10452252,12818,9.902,28.16,4.15,0.709,3.346,1,0,0,0
Gaia DR3 2131054680833527552,10459911,1276,0.324,27.29,5.53,Gaia DR3 2131054680837649664,10459910,10279,1.442,18.03,3.59,0.347,5.658,0,0,0,0
Gaia DR3 2130870581360456576,10460595,27790,1.645,20.88,4.08,Gaia DR3 2130870650079931648,10460571,123375,3.449,27.03,5.24,0.515,33.283,0,0,0,0
Gaia DR3 2127923409161854720,10464657,18788,3.521,20.00,4.12,Gaia DR3 2127923409161854848,10464666,58695,3.506,21.64,4.11,0.226,20.178,1,0,1,0
Gaia DR3 2127923237364471808,10464862,880,0.984,9.12,3.04,Gaia DR3 2127923237363218432,10464872,9149,0.561,10.92,3.93,0.035,5.351,0,0,0,1
Gaia DR3 2129190218356299520,10468538,8923,0.641,11.91,3.84,Gaia DR3 2129190218356301056,10468547,11940,2.551,9.95,3.10,-0.038,11.231,0,0,0,0
Gaia DR3 2129236981954452096,0,24684,0.072,13.16,5.19,Gaia DR3 2129236981959570048,10469927,72924,0.903,11.89,3.15,0.165,5.803,0,0,0,0
Gaia DR3 2129235298327301760,0,6820,0.188,20.24,4.76,Gaia DR3 2129235298332397952,10470152,34171,2.146,20.60,5.80,-0.528,8.519,1,0,0,0
Gaia DR3 2129235298332396672,10470142,36589,0.402,20.32,3.38,Gaia DR3 2129235298332397952,10470152,34171,2.146,20.60,5.80,0.112,10.583,1,0,0,0
Gaia DR3 2128478250213959296,0,1568,0.198,15.71,5.38,Gaia DR3 2128478250217938176,10471508,110520,3.974,18.44,3.24,0.522,11.631,0,0,0,0
Gaia DR3 2128497182433881344,10472139,2140,0.790,16.39,4.31,Gaia DR3 2128497148075362176,10472135,134537,3.032,27.88,5.73,0.043,19.838,0,0,0,0
Gaia DR3 2128485775000829696,10472667,816,1.395,29.75,4.04,Gaia DR3 2128485775000826496,10472662,6234,1.385,24.03,4.82,0.217,6.545,0,0,1,0
Gaia DR3 2080623376711315584,10480413,1258,1.371,15.36,4.78,Gaia DR3 2080623381010852224,10480417,6567,0.868,11.24,3.46,0.625,6.119,0,0,0,1
Gaia DR3 2086581325282682880,10484092,3828,0.677,17.77,5.60,Gaia DR3 2086581325282681472,10484082,24840,0.997,17.61,4.03,0.200,7.397,1,0,0,0
Gaia DR3 2086361594753523072,0,4632,1.091,17.33,3.95,Gaia DR3 2086361629117947136,10488091,63677,1.040,7.23,5.11,-0.021,12.747,0,1,1,0
Gaia DR3 2086361594758204544,10488080,5587,1.151,17.65,3.75,Gaia DR3 2086361629117947136,10488091,63677,1.040,7.23,5.11,0.101,14.411,0,1,0,0
Gaia DR3 2086439488275814400,0,9112,0.623,15.71,4.07,Gaia DR3 2086439488284337536,10489206,15154,5.427,15.98,4.17,0.699,3.554,1,0,0,0
Gaia DR3 2085658147829664000,0,76265,0.287,24.83,5.67,Gaia DR3 2085658147834446592,10493440,214175,0.264,24.28,5.45,0.946,7.330,1,0,0,0
Gaia DR3 2119633843104505728,10514586,3523,1.426,15.96,4.41,Gaia DR3 2119633916120036352,10514584,9283,1.437,17.48,3.15,0.328,4.328,1,0,1,0
Gaia DR3 2119659338028586624,10516541,1505,1.462,27.39,4.48,Gaia DR3 2119659342326010752,10516532,21847,1.523,19.15,4.34,-0.326,9.975,0,0,1,0
Gaia DR3 2131457338313384064,10519714,855,0.517,28.57,5.67,Gaia DR3 2131457308251957632,10519701,57020,0.916,7.27,4.10,0.053,14.431,0,0,0,0
Gaia DR3 2130921158895868544,0,70638,3.177,19.35,5.51,Gaia DR3 2130921188958048000,10527954,67144,2.657,20.08,4.98,0.169,1.624,1,0,0,0
Gaia DR3 2127936156625205248,0,81477,2.369,10.59,3.18,Gaia DR3 2127936156622546176,10529366,120269,2.317,12.32,3.66,0.081,1.499,0,0,1,0
Gaia DR3 2127942032140469504,10529379,60053,2.218,17.73,4.73,Gaia DR3 2127936156622546176,10529366,120269,2.317,12.32,3.66,0.055,18.479,0,0,1,0
Gaia DR3 2129231243883388032,10535599,8798,1.018,22.29,4.17,Gaia DR3 2129231243884168192,10535592,37371,5.886,17.24,3.32,-0.290,4.604,0,0,0,0
Gaia DR3 2128490168747840384,10537972,497,0.877,13.53,3.05,Gaia DR3 2128490241766975744,10537965,7731,,21.53,3.83,-0.020,10.827,0,0,0,0
Gaia DR3 2128810199644916480,0,550,-0.179,25.68,5.82,Gaia DR3 2128810199649997824,10539235,6893,2.250,24.85,4.03,-0.617,2.982,1,0,0,0
Gaia DR3 2080651830871489280,0,7743,1.090,15.98,3.66,Gaia DR3 2080651830874551936,10544624,8303,0.997,16.10,3.69,0.944,2.086,1,0,0,0
Gaia DR3 2086419800156328704,10550395,3733,0.695,11.79,3.24,Gaia DR3 2086419800156328576,10550392,7121,0.816,11.99,3.67,-0.568,3.149,1,0,0,0
Gaia DR3 2086408766379092224,10551676,3432,0.393,6.79,3.71,Gaia DR3 2086408770680181504,10551665,41694,1.596,6.71,3.20,0.303,7.311,1,0,0,0
Gaia DR3 2086453610136861824,0,14457,1.252,8.85,3.14,Gaia DR3 2086453610136861952,10553526,20801,1.292,10.11,3.50,0.365,3.029,0,0,1,0
Gaia DR3 2086447631542440832,0,39782,2.124,14.91,3.53,Gaia DR3 2086447631542441600,10553803,51223,2.089,14.45,3.70,0.931,2.629,1,0,1,0
Gaia DR3 2085718346092372864,0,66329,2.125,8.11,5.72,Gaia DR3 2085718346097201536,10555288,71977,1.980,7.26,3.68,0.892,3.355,0,0,0,0
Gaia DR3 2085718346097201280,10620446,10514,0.515,8.64,4.29,Gaia DR3 2085718346097201536,10555288,71977,1.980,7.26,3.68,-0.059,11.517,0,0,0,0
Gaia DR3 2085714734024527616,10556328,185725,1.952,15.68,4.72,Gaia DR3 2085714734022379392,10556342,238137,1.911,16.11,3.98,0.650,4.718,1,0,1,0
Gaia DR3 2085714738324781952,10556331,19155,1.979,15.81,5.82,Gaia DR3 2085714734022379392,10556342,238137,1.911,16.11,3.98,0.408,4.055,1,0,1,0
Gaia DR3 2085703051713093120,10556519,3353,0.264,14.83,5.48,Gaia DR3 2085703056013756416,10556524,29829,2.312,10.30,5.43,-0.052,8.011,0,0,0,0
Gaia DR3 2085706865644127616,10557235,1529,0.652,14.40,3.94,Gaia DR3 2085706869944860672,10557244,15513,1.595,15.62,3.46,-0.805,8.907,1,0,0,0
Gaia DR3 2085706526347481600,10557406,5733,0.919,16.50,3.75,Gaia DR3 2085706526347483264,10557423,38327,2.335,16.48,3.74,0.894,8.612,1,0,0,0
Gaia DR3 2131637696877214848,10583303,1264,0.254,9.04,3.80,Gaia DR3 2131637628157738752,10583310,8942,0.707,10.22,4.75,0.684,7.413,0,0,0,1
Gaia DR3 2131508882220079744,0,5855,3.608,14.33,3.39,Gaia DR3 2131508882215925120,10586847,6722,1.274,15.45,3.34,-0.967,1.051,1,0,0,0
Gaia DR3 2127941516742435200,0,54731,2.421,12.89,3.89,Gaia DR3 2127941516744628096,10593735,68092,2.461,13.32,3.96,0.219,2.144,1,0,1,0
Gaia DR3 2127943612685788288,0,5627,0.346,6.30,4.00,Gaia DR3 2127943608389675264,10594040,9874,0.723,6.33,4.78,-0.643,1.354,1,0,0,0
Gaia DR3 2129208394658136064,0,1406,0.873,8.90,3.39,Gaia DR3 2129208394658136576,10597450,16157,2.403,22.36,4.18,-0.484,3.582,0,0,0,0
Gaia DR3 2129209111914910464,10598051,2766,0.565,18.95,4.19,Gaia DR3 2129209116212683904,10598045,14345,2.105,18.50,3.68,0.367,5.460,1,0,0,0
Gaia DR3 2080649631851082368,0,2992,1.671,15.88,5.00,Gaia DR3 2080649631851083008,10610215,25740,1.633,12.11,4.13,-0.317,3.419,0,0,1,0
Gaia DR3 2086646918023528960,10611922,26037,0.615,13.37,3.45,Gaia DR3 2086647673937770880,10611919,38638,1.230,13.19,3.27,0.421,4.205,1,0,0,0
Gaia DR3 2086591117808779520,10613698,8287,0.625,12.76,4.10,Gaia DR3 2086591152168526336,10613718,99930,3.494,14.52,3.38,0.061,20.308,0,0,0,0
Gaia DR3 2086587097718856448,10614133,788,0.911,17.34,4.98,Gaia DR3 2086587097718855424,10614109,55756,2.254,18.14,3.89,-0.010,17.495,1,0,0,0
Gaia DR3 2086610805938353664,10614184,6605,0.620,18.21,4.78,Gaia DR3 2086610805940423936,10614174,11021,,19.34,5.96,0.167,11.237,1,0,0,0
Gaia DR3 2086413374880906112,0,2912,0.408,15.19,3.49,Gaia DR3 2086413374885381376,10616253,16862,1.353,15.69,3.63,0.777,7.877,1,0,0,0
Gaia DR3 2086413374885379200,10616241,5196,0.336,16.63,4.72,Gaia DR3 2086413374885381376,10616253,16862,1.353,15.69,3.63,0.769,6.339,1,0,0,0
Gaia DR3 2086462058329251584,10618955,5053,0.788,21.78,5.68,Gaia DR3 2086462062632649856,10618962,8169,3.273,16.50,3.39,0.014,9.227,0,0,0,0
Gaia DR3 2119687448589734016,0,27711,0.510,6.02,5.78,Gaia DR3 2119687448592144000,10646889,38415,1.381,5.54,5.64,0.023,2.096,1,0,0,0
Gaia DR3 2131501666670252416,0,4503,1.635,15.09,3.51,Gaia DR3 2131501662375669248,10651523,6901,0.945,15.04,3.48,0.728,2.298,1,0,0,0
Gaia DR3 2130938712422512128,10657499,6515,-0.048,10.05,3.45,Gaia DR3 2130938716721460864,10657505,64201,1.827,8.47,3.41,0.483,6.843,0,0,0,1
Gaia DR3 2130947856412092288,10658474,10715,0.779,8.44,3.70,Gaia DR3 2130947959491310464,10658486,7817,1.482,22.81,5.35,0.212,12.597,0,0,0,0
Gaia DR3 2129261755331196544,10666882,507,0.422,21.05,5.70,Gaia DR3 2129261755331197568,10666889,21899,3.190,19.67,3.44,-0.400,6.595,1,0,0,0
Gaia DR3 2080659145196084736,10675546,1156,1.664,19.47,4.17,Gaia DR3 2080659149498853504,10675549,35130,2.213,21.49,4.86,-0.175,8.690,1,0,0,0
Gaia DR3 2080657736450588160,10676010,44023,0.713,7.78,5.86,Gaia DR3 2080657736446591104,10676011,411338,4.191,5.29,5.45,0.650,6.542,0,0,0,0
Gaia DR3 2080657740749686272,10675989,13875,0.798,7.17,3.32,Gaia DR3 2080657736446591104,10676011,411338,4.191,5.29,5.45,0.002,18.867,0,0,0,0
Gaia DR3 2086649632442805248,10676870,2531,0.264,14.92,4.27,Gaia DR3 2086649632442806656,10676871,26630,2.580,18.89,4.23,0.412,10.257,0,0,0,0
Gaia DR3 2086646948084368896,10677390,1361,0.979,10.48,5.17,Gaia DR3 2086646952377143168,10677397,4449,3.053,8.19,3.06,0.224,7.260,0,0,0,0
Gaia DR3 2086506077451122304,10683017,2736,-0.185,16.51,3.66,Gaia DR3 2086506077457896320,10683025,13047,0.940,16.10,3.74,0.690,5.984,1,0,0,0
Gaia DR3 2086473263899782400,0,12405,0.115,13.10,3.63,Gaia DR3 2086473263907437952,10684945,18754,1.267,12.69,3.94,0.390,3.031,1,0,0,0
Gaia DR3 2085724354751280256,10686805,4283,0.341,11.53,3.56,Gaia DR3 2085724359051625344,10686809,28999,2.771,11.22,3.37,0.597,6.172,1,0,0,0
Gaia DR3 2085724359051622784,10686795,2368,0.737,12.71,3.55,Gaia DR3 2085724359051625344,10686809,28999,2.771,11.22,3.37,0.949,9.122,0,0,0,0
Gaia DR3 2085722671123959552,10686820,4006,0.871,7.17,2.45,Gaia DR3 2085722675424430592,10686814,6966,2.369,16.39,5.54,-0.054,8.276,0,0,0,0
Gaia DR3 2119645014314258688,0,909,0.400,12.63,3.19,Gaia DR3 2119645014315543552,10709524,7341,0.467,13.80,3.29,-0.458,3.878,1,0,0,0
Gaia DR3 2119693736423359360,0,7270,1.942,25.68,4.44,Gaia DR3 2119693736424651264,10712311,7825,1.895,27.62,5.99,0.054,1.163,1,0,1,0
Gaia DR3 2131693634531443072,0,6227,1.880,18.27,4.50,Gaia DR3 2131687759016181888,10713355,42331,1.831,15.86,4.82,-0.165,3.466,0,0,1,0
Gaia DR3 2130995650807747968,10721730,1532,2.052,29.94,4.92,Gaia DR3 2130995650807747584,10721728,7870,2.062,17.99,3.65,-0.255,4.699,0,0,1,0
Gaia DR3 2129260758897280000,0,2083,0.247,15.18,4.44,Gaia DR3 2129260758899485824,10731826,14410,1.223,12.35,2.89,0.719,4.644,0,0,0,0
Gaia DR3 2128829265005587328,10734987,814,2.071,49.72,5.88,Gaia DR3 2128830025219543424,10734977,9239,1.219,16.15,3.88,0.085,10.040,0,0,0,0
Gaia DR3 2086510849160715392,0,4832,0.353,14.23,4.31,Gaia DR3 2086510883520357376,10748810,103839,0.175,15.38,4.10,0.792,8.652,1,0,0,0
Gaia DR3 2086463913755401728,10750556,1298,1.043,15.53,3.17,Gaia DR3 2086463913755396352,10750560,14479,1.553,21.25,4.45,0.037,17.238,0,0,0,0
Gaia DR3 2086463918059143936,10750552,10969,0.984,15.55,3.74,Gaia DR3 2086463913755396352,10750560,14479,1.553,21.25,4.45,0.176,7.262,0,0,0,0
Gaia DR3 2085728413500798848,10753384,6280,0.348,32.59,4.33,Gaia DR3 2085728413500801152,10753394,66561,5.707,31.52,4.53,0.754,9.438,1,0,0,0
Gaia DR3 2131132574364990720,0,1283,0.452,14.48,5.17,Gaia DR3 2131132574364990592,10785315,7809,0.945,15.27,3.55,-0.685,3.005,1,0,0,0
Gaia DR3 2130954212963894528,10790693,6448,2.559,32.43,4.02,Gaia DR3 2130953835006769024,10790660,117379,1.737,5.38,3.25,0.150,28.182,0,0,0,0
Gaia DR3 2129267149810110592,10798021,4468,1.658,26.86,4.62,Gaia DR3 2129267149810109952,10798010,26397,1.834,17.48,3.84,-0.195,5.149,0,0,0,0
Gaia DR3 2129264126153817984,0,16314,0.160,44.20,5.44,Gaia DR3 2129264121853058432,10798521,15926,5.602,43.99,6.00,0.739,1.626,1,0,0,0
Gaia DR3 2128887268543526656,10799503,2497,2.582,22.69,4.13,Gaia DR3 2128887268543528576,10799509,87996,2.538,20.57,4.23,-0.060,8.597,0,0,1,0
Gaia DR3 2128881049430970368,0,4520,0.408,24.30,4.84,Gaia DR3 2128881049430969472,10800330,12946,4.313,19.15,4.20,-0.296,3.085,0,0,0,0
Gaia DR3 2128842115546684800,10802832,581,0.281,14.97,3.19,Gaia DR3 2128842184265335552,10802826,43968,2.194,16.58,3.74,0.391,11.298,1,0,0,0
Gaia DR3 2086635854188353536,10811057,719,-0.029,9.78,4.67,Gaia DR3 2086635854188355328,10811061,9664,1.047,7.90,5.61,0.172,6.617,0,0,0,0
Gaia DR3 2131670643570177664,10845521,2750,1.017,27.98,5.97,Gaia DR3 2131670647866613376,10845527,11487,1.905,25.68,5.86,-0.214,5.717,1,0,0,0
Gaia DR3 2131577326818201472,0,10808,1.311,10.48,5.67,Gaia DR3 2131577326818201984,10847907,57214,1.428,8.76,5.86,0.380,7.833,0,0,0,0
Gaia DR3 2131894020525672576,10849342,3882,0.997,18.67,3.73,Gaia DR3 2131894020525673856,10849359,9666,1.193,29.10,4.65,0.007,12.441,0,0,0,0
Gaia DR3 2131130444058707456,0,7751,0.244,21.77,5.83,Gaia DR3 2131130444061262592,10850518,24156,5.648,19.86,5.71,-0.108,4.458,1,0,0,0
Gaia DR3 2129417400648573824,10857578,1080,0.377,10.84,4.08,Gaia DR3 2129417404945830784,10857583,12719,3.567,11.95,4.09,-0.190,9.981,1,0,0,0
Gaia DR3 2129410563060740096,0,2775,1.785,27.48,5.09,Gaia DR3 2129410567358033664,10858600,3656,1.775,30.40,5.81,-0.693,1.618,1,0,1,0
Gaia DR3 2129500345056781824,10858902,570,0.565,9.14,3.35,Gaia DR3 2129500143195199232,10858914,53833,2.654,14.34,3.79,-0.006,12.373,0,0,0,0
Gaia DR3 2129641980194072320,0,12294,0.277,13.02,3.74,Gaia DR3 2129641980196244736,10862902,16501,1.760,11.88,3.90,0.925,3.046,1,0,0,0
Gaia DR3 2128893384576966528,10863498,3733,0.476,27.43,5.90,Gaia DR3 2128893384576965248,10863494,14743,2.657,15.87,3.65,-0.026,12.465,0,1,0,0
Gaia DR3 2128882389459115904,0,14557,0.042,18.96,4.16,Gaia DR3 2128882385160409088,10863940,142218,0.114,19.11,4.23,0.862,5.584,1,0,0,0
Gaia DR3 2128748764438814592,10866979,49991,0.289,18.49,4.32,Gaia DR3 2128748760137753472,10866983,248789,0.171,18.87,4.48,0.956,6.690,1,0,0,0
Gaia DR3 2086657500819936640,0,46711,0.131,15.71,5.03,Gaia DR3 2086657496525257600,10873227,86965,0.134,17.04,4.06,0.654,6.496,1,0,1,0
Gaia DR3 2086680521848684672,10873689,6685,1.452,9.36,3.15,Gaia DR3 2086680556208426240,10873697,41940,0.798,15.96,5.58,0.216,12.737,0,0,0,0
Gaia DR3 2086716221614771712,0,262356,0.653,22.89,5.31,Gaia DR3 2086716221614771584,10875849,215131,0.224,22.63,5.35,0.978,1.828,1,0,0,0
Gaia DR3 2086716805730364288,10875996,22418,1.328,16.63,4.24,Gaia DR3 2086716771370621568,10875966,62156,5.542,23.70,4.27,0.066,24.693,0,0,0,0
Gaia DR3 2086528578784445824,10876952,586,-0.255,9.03,3.39,Gaia DR3 2086528578785606400,10876938,119343,3.633,9.32,5.05,0.310,11.826,1,0,0,0
Gaia DR3 2086861013553935488,10937566,1761,0.474,13.57,3.35,Gaia DR3 2086860253336448640,10880782,122444,2.356,5.99,4.03,-0.048,35.034,0,1,0,0
Gaia DR3 2119746886642913152,10903102,834,0.756,16.72,5.02,Gaia DR3 2119746890939712768,10903099,23786,2.350,16.13,3.60,0.469,8.957,1,0,0,0
Gaia DR3 2119758435811821056,0,17740,1.645,21.05,4.17,Gaia DR3 2119758435811820928,10903222,17494,1.605,18.51,4.75,-0.711,2.025,0,0,1,0
Gaia DR3 2131157588254611712,10910431,641,0.427,29.25,5.04,Gaia DR3 2131157588254613504,10910440,12644,1.342,9.79,3.32,-0.060,9.420,0,0,0,0
Gaia DR3 2129286013304021120,10920288,1949,0.833,12.14,4.59,Gaia DR3 2129285944587454464,10920297,11200,1.597,27.72,5.38,0.179,5.708,0,0,0,0
Gaia DR3 2128863629043851648,0,14900,0.291,38.44,4.52,Gaia DR3 2128863629043852032,10923872,56256,0.991,38.91,4.25,0.906,4.754,1,0,0,0
Gaia DR3 2086542361341910272,10935816,3582,0.230,33.00,5.42,Gaia DR3 2086542326982171776,10935822,5572,2.031,16.88,4.26,0.162,12.912,0,1,0,0
Gaia DR3 2086541914665334528,0,48016,0.525,14.87,3.95,Gaia DR3 2086541914665335040,10935928,46316,5.155,14.33,3.77,0.789,1.848,1,0,0,0
Gaia DR3 2086500644319740800,10936291,7680,2.488,10.87,3.81,Gaia DR3 2086500648619620096,10936285,56679,3.278,9.92,3.23,0.649,6.001,1,0,0,0
Gaia DR3 2086857504560955904,10937938,1407,0.188,13.95,4.99,Gaia DR3 2086857611939899008,10937947,30663,2.740,9.25,5.86,0.438,15.008,0,0,0,0
Gaia DR3 2086858333494492800,10938369,4164,0.791,14.60,4.04,Gaia DR3 2086858333494494976,10938379,72758,0.106,14.76,3.63,0.465,12.849,1,0,0,0
Gaia DR3 2119762245446051584,10959376,2269,0.463,6.98,4.21,Gaia DR3 2119762249742877568,10959367,19978,1.916,16.90,3.52,0.070,10.682,0,0,0,0
Gaia DR3 2143724525118995328,0,5496,2.143,24.51,4.75,Gaia DR3 2143724525122012288,10960488,6417,2.218,24.79,3.88,0.325,1.375,1,0,1,0
Gaia DR3 2131734758840804992,10960820,1262,0.339,13.06,3.27,Gaia DR3 2131735141095680000,10960823,7069,3.155,13.11,3.45,-0.593,6.394,1,0,0,0
Gaia DR3 2131735141093965696,0,2101,0.101,13.45,3.43,Gaia DR3 2131735141095680000,10960823,7069,3.155,13.11,3.45,0.933,4.674,1,0,0,0
Gaia DR3 2131574642460849024,10962792,666,0.548,12.87,3.91,Gaia DR3 2131574646758719104,10962785,21994,1.626,14.37,3.57,-0.021,7.786,0,0,0,1
Gaia DR3 2131156832340561664,10966215,55270,0.542,13.23,4.05,Gaia DR3 2131156832340561792,10966212,245824,8.161,13.91,4.28,0.525,6.178,1,0,0,0
Gaia DR3 2129509553466880896,10973845,3985,0.590,17.00,3.57,Gaia DR3 2129509557763652224,10973841,12088,1.631,17.70,3.38,0.807,4.286,1,0,0,0
Gaia DR3 2129331471241872512,0,25155,-0.422,10.15,4.69,Gaia DR3 2129331471240919424,10974996,80528,1.011,12.69,3.44,0.646,4.552,0,0,0,1
Gaia DR3 2129647409034123776,0,8552,2.567,17.84,3.47,Gaia DR3 2129647404736507776,10976641,9183,2.360,17.87,3.82,0.570,1.483,1,0,0,0
Gaia DR3 2128908227985236480,0,48084,0.003,27.95,4.61,Gaia DR3 2128908227984130816,10978403,107623,0.749,28.29,3.96,0.643,3.330,1,0,0,0
Gaia DR3 2128914103499427456,0,6017,1.122,12.63,3.35,Gaia DR3 2128914103496052992,10978529,10944,1.091,11.69,3.20,-0.544,1.256,1,0,1,0
Gaia DR3 2128864556753623680,0,8143,0.940,27.04,5.27,Gaia DR3 2128864556756778496,10979183,7340,1.176,30.59,5.64,-0.082,1.354,0,0,0,0
Gaia DR3 2128955575702753792,10979524,1261,1.648,32.03,5.54,Gaia DR3 2128955575702754176,10979521,35555,5.888,14.98,4.16,0.286,5.426,0,1,0,0
Gaia DR3 2128724094143855104,0,2691,0.212,11.56,3.37,Gaia DR3 2128724059787353728,10982875,9132,0.978,10.88,3.74,0.429,4.940,1,0,0,0
Gaia DR3 2128720383294865408,0,48310,1.907,10.36,3.83,Gaia DR3 2128720378993034496,10983326,72038,1.964,11.05,3.94,0.205,3.405,1,0,1,0
Gaia DR3 2134725606561965952,0,18390,1.741,20.14,4.59,Gaia DR3 2134725606567583872,10983528,23679,2.476,19.16,5.54,0.471,3.689,1,0,0,0
Gaia DR3 2086552115205790848,10990869,827,0.336,18.42,3.59,Gaia DR3 2086552119508189568,10990861,291463,0.266,20.12,4.54,0.621,17.304,1,0,0,0
Gaia DR3 2086552119508188416,10990862,4706,0.246,19.78,4.52,Gaia DR3 2086552119508189568,10990861,291463,0.266,20.12,4.54,0.749,11.317,1,0,0,0
Gaia DR3 2086552119508190976,10990872,5090,0.366,19.52,4.20,Gaia DR3 2086552119508189568,10990861,291463,0.266,20.12,4.54,0.592,13.142,1,0,0,0
Gaia DR3 2086862972057281152,0,4206,0.011,6.30,3.44,Gaia DR3 2086862972060575872,10992834,15168,0.874,5.98,3.66,0.596,5.391,1,0,0,0
Gaia DR3 2131962465121210752,0,39309,0.400,16.86,4.08,Gaia DR3 2131962465124546560,11018155,46688,1.841,17.15,4.58,0.818,2.780,1,0,0,0
Gaia DR3 2129475232384034816,0,31582,0.476,7.88,2.79,Gaia DR3 2129475232385597312,11026409,328877,2.531,5.64,4.13,0.275,5.466,0,0,0,0
Gaia DR3 2129475232385597440,11026407,45673,2.519,9.65,2.99,Gaia DR3 2129475232385597312,11026409,328877,2.531,5.64,4.13,0.101,5.255,0,1,1,0
Gaia DR3 2129523159923275264,11026969,51787,1.638,16.42,3.87,Gaia DR3 2129523164220831616,11026966,785702,16.203,16.70,3.62,0.808,6.858,1,0,0,0
Gaia DR3 2129346830043930880,11028267,2475,0.934,31.07,5.37,Gaia DR3 2129348307512681984,11028278,38619,2.590,9.85,2.87,0.627,13.786,0,0,0,0
Gaia DR3 2129348303211491712,11028287,829,0.281,12.55,4.23,Gaia DR3 2129348307512681984,11028278,38619,2.590,9.85,2.87,-0.153,9.214,0,0,0,0
Gaia DR3 2129348307510068480,0,43148,2.691,7.28,2.85,Gaia DR3 2129348307512681984,11028278,38619,2.590,9.85,2.87,0.657,1.284,0,0,1,0
Gaia DR3 2129343497146804608,0,1001,0.286,31.58,5.92,Gaia DR3 2129343389773145088,11028853,8097,1.051,18.60,3.68,0.022,5.568,0,1,0,0
Gaia DR3 2129335044650734208,0,19180,0.606,7.53,4.23,Gaia DR3 2129335044653592704,11029626,16874,1.746,10.53,3.11,0.381,1.389,0,0,0,0
Gaia DR3 2134730554369929728,11037503,799,0.385,10.60,4.28,Gaia DR3 2134730451290713728,11037498,16693,3.179,12.05,3.17,-0.488,10.679,0,0,0,1
Gaia DR3 2134727290189323136,0,19613,0.251,13.28,3.51,Gaia DR3 2134727290194808064,11037686,25973,1.576,13.96,3.70,0.771,2.795,1,0,0,0
Gaia DR3 2134727290189323392,0,17783,0.678,13.45,3.60,Gaia DR3 2134727290194808064,11037686,25973,1.576,13.96,3.70,0.714,3.520,1,0,0,0
Gaia DR3 2134726912232219136,0,1219,-0.197,31.35,5.54,Gaia DR3 2134726912237689344,11037707,7879,1.160,19.24,3.45,0.308,6.259,0,0,0,0
Gaia DR3 2086730270447706624,11043152,2323,0.207,9.15,3.88,Gaia DR3 2086730274748326272,11043136,9082,0.497,7.42,4.34,0.621,6.242,0,0,0,0
Gaia DR3 2086563011540726144,0,5128,0.955,17.23,4.31,Gaia DR3 2086563011545141504,11044196,265962,0.220,16.74,3.96,0.590,9.128,1,0,0,0
Gaia DR3 2086875204117777408,0,8466,0.206,15.80,4.06,Gaia DR3 2086875204125893376,11046341,34023,2.026,16.76,3.18,0.399,5.607,1,0,0,0
Gaia DR3 2143744281971666688,0,22069,0.766,9.90,3.56,Gaia DR3 2143744281971666560,11068316,24192,0.695,10.12,3.60,0.528,1.723,1,0,0,0
Gaia DR3 2143742048588724864,11068709,6292,1.418,13.87,3.20,Gaia DR3 2143730400637419648,11068715,14059,2.312,14.93,5.43,0.154,14.426,1,0,0,0
Gaia DR3 2131182327266323712,11074618,3641,0.297,12.96,4.43,Gaia DR3 2131182327266323584,11074619,20733,3.219,12.69,3.35,0.229,6.239,1,0,0,0
Gaia DR3 2131212765696043648,11075610,1067,0.010,11.76,4.21,Gaia DR3 2131212769993943424,11075611,10631,5.298,48.20,5.13,-0.350,7.356,0,0,0,0
Gaia DR3 2129490007070676736,11079805,583,0.742,29.89,4.93,Gaia DR3 2129489903994046336,11079800,7258,1.197,19.79,3.73,-0.169,5.621,0,0,0,0
Gaia DR3 2129538797899713408,0,13106,1.972,16.92,4.43,Gaia DR3 2129538797901744256,11082262,11299,1.919,24.91,5.66,0.401,1.427,0,0,1,0
Gaia DR3 2129535048389906048,11082589,689,1.744,11.70,3.67,Gaia DR3 2129535052689568768,11082584,29466,1.413,12.12,3.65,0.653,8.076,1,0,0,0
Gaia DR3 2129336174225286272,11083880,3486,1.740,29.98,5.14,Gaia DR3 2129336178525138944,11083876,7837,1.354,19.56,3.78,0.129,6.914,0,0,0,0
Gaia DR3 2129667750000035072,0,20100,1.884,19.54,3.82,Gaia DR3 2129667745702160896,11084877,19818,1.822,19.74,3.94,0.669,2.209,1,0,1,0
Gaia DR3 2128926850962502656,0,61047,2.182,21.15,3.94,Gaia DR3 2128926850962502784,11086108,58133,2.173,21.84,4.42,0.230,1.783,1,0,1,0
Gaia DR3 2128918084931448448,11086907,1380,,22.15,5.12,Gaia DR3 2128918089229154432,11086906,65122,2.274,26.32,5.03,0.168,5.056,0,0,0,0
Gaia DR3 2128917986149937664,0,30836,0.498,8.45,5.03,Gaia DR3 2128917986149937920,11086945,69269,0.097,8.26,5.09,0.806,3.570,1,0,0,0
Gaia DR3 2134731207204997504,11091688,1704,-0.022,15.36,4.01,Gaia DR3 2134731207204996224,11091684,13787,1.539,15.14,3.48,-0.273,5.355,1,0,0,0
Gaia DR3 2086569814769255296,0,6408,2.503,10.97,3.23,Gaia DR3 2086569814773413120,11098205,8070,1.355,11.31,3.16,0.738,3.111,1,0,0,0
Gaia DR3 2086927117387777408,11099500,861,1.986,24.40,5.64,Gaia DR3 2086927495344901376,11099510,17580,1.328,15.02,3.78,0.043,11.464,0,0,0,0
Gaia DR3 2086877368789995520,11100394,1034,0.138,12.64,4.18,Gaia DR3 2086877368789994240,11100383,45697,3.193,15.58,3.63,-0.055,11.438,0,0,0,0
Gaia DR3 2143744900444398592,0,3041,0.412,23.16,5.58,Gaia DR3 2143744900446986368,11121789,13548,1.710,20.48,3.78,0.297,5.141,0,0,0,0
Gaia DR3 2131965523141545472,0,8312,1.624,18.69,4.01,Gaia DR3 2131965523141545216,11125756,18521,1.641,20.20,4.34,-0.921,1.818,1,0,1,0
Gaia DR3 2131933293706828672,11127087,15011,1.409,27.92,5.23,Gaia DR3 2131933293706828032,11127082,6503,4.156,23.50,4.23,0.775,4.419,0,0,0,0
Gaia DR3 2129575386724117120,11134141,740,0.231,24.45,5.25,Gaia DR3 2129575459741987072,11134139,161155,0.088,25.29,5.49,0.802,11.611,1,0,0,0
Gaia DR3 2129575459741984000,11134132,464,0.483,8.78,5.98,Gaia DR3 2129575459741987072,11134139,161155,0.088,25.29,5.49,0.112,15.868,0,0,0,0
Gaia DR3 2129538385584874112,0,468,0.508,9.44,2.59,Gaia DR3 2129538385584873600,11135986,37542,0.755,8.52,3.61,-0.325,7.524,0,0,0,0
Gaia DR3 2129672113686450944,11138001,10431,12.485,9.62,4.59,Gaia DR3 2129672113686450304,11137995,12129,1.175,21.62,3.89,-0.178,5.218,0,0,0,0
Gaia DR3 2129669090029145600,11138482,10149,1.081,18.42,3.50,Gaia DR3 2129669124388887168,11138484,132143,0.178,8.65,5.34,0.043,24.748,0,1,0,0
Gaia DR3 2128789854388224000,11143625,2719,1.404,22.58,5.43,Gaia DR3 2128789858686422400,11143616,8719,2.007,21.74,4.20,0.478,4.784,1,0,0,0
Gaia DR3 2134739311802429312,11145297,1027,2.066,21.97,3.70,Gaia DR3 2134739316103330816,11145294,13124,0.967,13.93,3.31,0.114,9.826,0,0,0,0
Gaia DR3 2134737701190356608,0,5853,0.316,13.46,3.16,Gaia DR3 2134737701195601280,11145316,9353,1.717,13.92,3.33,0.862,3.098,1,0,0,0
Gaia DR3 2086568749621773440,0,102388,0.422,19.58,4.13,Gaia DR3 2086568749617782656,11152284,455947,0.314,19.79,4.55,0.026,6.215,1,0,0,0
Gaia DR3 2131230190381481344,11182899,7827,0.585,14.20,4.87,Gaia DR3 2131230190381481984,11182897,578892,8.521,14.09,3.42,-0.383,7.073,1,0,0,0
Gaia DR3 2131233591995638784,11183122,2096,1.692,26.61,5.13,Gaia DR3 2131233591995639168,11183120,19950,1.668,26.72,4.37,-0.720,4.504,1,0,1,0
Gaia DR3 2129357515922626048,11189343,1727,2.208,39.80,5.93,Gaia DR3 2129357511621643648,11189348,7093,3.314,36.06,5.74,0.240,11.390,0,0,0,0
Gaia DR3 2129674381428827008,0,51559,0.220,16.19,4.01,Gaia DR3 2129674381428828416,11190936,113588,5.285,15.33,3.46,0.318,5.503,1,0,0,0
Gaia DR3 2129025940149368320,11192885,1115,0.357,18.59,3.68,Gaia DR3 2129025944447304704,11192887,18520,0.448,19.52,3.72,-0.653,6.617,1,0,0,0
Gaia DR3 2129013914240839808,11193508,347,0.294,6.74,2.91,Gaia DR3 2129013918538947456,11193511,11679,0.825,5.61,2.83,0.186,8.829,0,0,0,0
Gaia DR3 2134794910153934592,11196800,1753,0.517,11.58,4.32,Gaia DR3 2134794905861565952,11196796,142981,1.979,10.81,3.66,0.428,10.198,1,0,0,0
Gaia DR3 2134761134537309696,11198417,1646,0.325,13.88,3.77,Gaia DR3 2134761134537310848,11198419,6609,2.459,12.43,3.56,-0.234,6.948,0,0,0,0
Gaia DR3 2086569501232257280,11204826,8779,0.279,15.29,3.72,Gaia DR3 2086569505535971712,11204828,86724,3.162,14.94,3.60,0.705,7.158,1,0,0,0
Gaia DR3 2143763248547387648,11228727,2826,0.275,17.37,3.75,Gaia DR3 2143763248548168064,11228721,22879,,17.36,3.40,0.338,13.561,1,0,0,0
Gaia DR3 2129604734236063872,0,7287,1.622,18.78,3.82,Gaia DR3 2129604734239310464,11241560,10195,1.496,17.72,3.36,0.466,2.353,1,0,0,0
Gaia DR3 2129698154071023616,11244731,3730,0.261,19.32,4.70,Gaia DR3 2129698158367819008,11244736,33438,2.425,19.31,3.79,0.493,6.408,1,0,0,0
Gaia DR3 2129688915598335488,11245663,2731,1.643,19.08,4.30,Gaia DR3 2129688915598336000,11245674,11854,0.628,15.76,4.07,0.392,9.799,0,0,0,0
Gaia DR3 2134788931566051968,11251461,2095,0.297,13.81,4.77,Gaia DR3 2134788931566051328,11251458,7618,2.850,15.45,3.74,0.423,5.015,0,0,0,1
Gaia DR3 2134789240803709312,0,3145,2.938,25.37,4.63,Gaia DR3 2134789240803709440,11251525,3075,2.700,21.51,4.46,-0.698,1.986,0,0,0,0
Gaia DR3 2134847343119300224,0,47469,0.143,13.62,3.34,Gaia DR3 2134847343121798528,11253827,220271,4.406,14.76,3.49,0.746,4.649,1,0,0,0
Gaia DR3 2134847102596032256,0,14792,0.356,2.02,3.67,Gaia DR3 2134846999522511616,11253983,28698,0.749,2.29,3.02,0.560,3.614,0,0,0,0
Gaia DR3 2086809645744259968,11254397,2153,0.799,19.62,5.56,Gaia DR3 2086809645744257792,11254382,10910,0.815,17.52,5.55,0.117,12.198,0,0,1,0
Gaia DR3 2129702178453567104,0,12981,0.142,21.85,4.86,Gaia DR3 2129702178457335552,11298180,18820,1.470,20.70,4.51,0.160,3.556,1,0,0,0
Gaia DR3 2129782786403378432,0,9143,0.738,26.56,4.98,Gaia DR3 2129783164360500608,11299203,19326,2.916,23.33,4.45,0.395,5.259,0,0,0,0
Gaia DR3 2134804870184580352,11303468,457,0.573,14.87,5.74,Gaia DR3 2134804870184599680,11303472,42294,2.695,13.95,3.44,0.237,14.033,1,0,0,0
Gaia DR3 2134793428392705664,11303740,998,0.354,17.03,3.66,Gaia DR3 2134793432691742848,11303734,8254,1.092,18.48,3.98,0.644,6.000,1,0,0,0
Gaia DR3 2134792917289928960,0,9912,0.436,20.31,3.85,Gaia DR3 2134792917296775936,11303983,9141,1.521,20.37,3.88,0.918,1.573,1,0,0,0
Gaia DR3 2132038743740503424,0,5384,0.112,11.02,4.14,Gaia DR3 2132038743743975168,11340091,15016,1.419,11.74,3.10,0.262,4.993,1,0,0,0
Gaia DR3 2131288223979742208,11341052,5160,1.656,28.95,4.74,Gaia DR3 2131288223979740416,11341043,7649,0.893,12.91,3.60,-0.045,12.300,0,1,0,0
Gaia DR3 2129560478896381056,11348039,432,2.050,12.15,5.13,Gaia DR3 2129560478896379264,11348033,19204,1.286,7.93,5.16,0.263,10.070,0,0,0,0
Gaia DR3 2129742241908933376,0,1703,1.818,22.39,5.01,Gaia DR3 2129742241908933504,11349556,5281,,15.75,3.88,-0.298,1.889,0,0,0,0
Gaia DR3 2129798317005169920,0,25616,0.464,15.04,3.49,Gaia DR3 2129798282645431296,11351755,32873,3.631,14.75,3.47,0.728,3.399,1,0,0,0
Gaia DR3 2134991894537453696,0,11519,0.588,18.43,3.42,Gaia DR3 2134991894539757568,11355855,13203,1.299,17.87,3.28,0.577,1.927,1,0,0,0
Gaia DR3 2134991550942340480,11355976,37151,0.672,9.80,5.31,Gaia DR3 2134991550942340864,11355973,70750,1.980,6.01,4.11,0.796,5.256,0,0,0,0
Gaia DR3 2134996567462822912,0,26511,0.636,16.51,4.73,Gaia DR3 2134996567464161792,11356178,51139,1.744,14.57,3.46,0.264,3.251,0,0,0,0
Gaia DR3 2134821161000335872,11358109,1203,0.238,12.10,5.85,Gaia DR3 2134821229719810432,11358095,12990,2.388,10.18,4.25,0.485,7.626,0,0,0,0
Gaia DR3 2086825657378907392,0,14032,0.378,12.88,3.83,Gaia DR3 2086825657382634752,11361652,18992,1.483,13.00,3.60,0.450,2.857,1,0,0,0
Gaia DR3 2086825657382636032,0,2179,0.627,11.94,3.55,Gaia DR3 2086825657382634752,11361652,18992,1.483,13.00,3.60,-0.127,3.659,1,0,0,0
Gaia DR3 2086782084934941184,11362413,2106,0.423,15.62,5.08,Gaia DR3 2086782084936137984,11362422,95048,0.131,14.80,4.22,0.604,17.161,1,0,0,0
Gaia DR3 2086783085661890304,0,1601,1.139,37.08,5.68,Gaia DR3 2086783085666413184,11362970,6303,1.218,29.96,4.16,-0.631,2.493,0,0,0,0
Gaia DR3 2086783497978790144,0,4434,0.085,10.30,4.12,Gaia DR3 2086783497983285760,11363032,35808,3.144,12.30,3.49,0.327,6.381,0,0,0,1
Gaia DR3 2132183982357568640,11390946,7121,5.649,41.77,5.64,Gaia DR3 2132183982357569024,11390947,13517,1.825,25.50,4.45,-0.235,7.643,0,0,0,0
Gaia DR3 2132016959670020608,11391560,1882,1.754,17.55,4.72,Gaia DR3 2132016959670022400,11391563,12489,1.660,25.24,4.65,0.191,11.234,0,0,0,0
Gaia DR3 2132523662732929792,11397725,8987,0.423,13.53,3.67,Gaia DR3 2132523662732930176,11397726,71052,2.357,14.47,3.20,0.051,6.679,1,0,0,0
Gaia DR3 2129940944278699392,0,106437,2.990,17.46,3.30,Gaia DR3 2129941012993659776,11401253,82971,2.881,16.76,3.55,0.432,1.299,1,0,1,0
Gaia DR3 2129756776079245952,0,15110,2.739,18.95,3.58,Gaia DR3 2129756776081988352,11403688,12055,1.932,21.74,5.30,0.053,1.095,0,0,0,1
Gaia DR3 2134811505914532608,0,4693,1.479,28.58,4.92,Gaia DR3 2134811501614682752,11408915,6810,1.486,27.72,5.10,-0.684,1.619,1,0,1,0
Gaia DR3 2134811643353586048,11408961,6556,0.308,41.95,5.92,Gaia DR3 2134811677713302400,11408966,6819,0.694,15.92,4.88,0.160,12.615,0,0,0,0
Gaia DR3 2134834870534340736,11409062,3554,0.896,20.39,5.13,Gaia DR3 2134811402835391360,11409059,11587,1.456,19.31,3.58,0.166,4.750,1,0,0,0
Gaia DR3 2134776214163448064,11410901,2043,1.082,22.19,4.55,Gaia DR3 2134776218463088896,11410904,13931,0.922,11.55,3.09,-0.209,7.762,0,1,0,0
Gaia DR3 2134868985454600448,11411157,799,1.166,19.32,3.91,Gaia DR3 2134868989755031040,11411153,119345,7.472,19.52,3.95,0.119,20.533,1,0,0,0
Gaia DR3 2134866825086794496,0,6398,0.211,16.25,3.62,Gaia DR3 2134866825091852416,11411630,8355,1.042,17.15,3.68,0.278,2.711,1,0,0,0
Gaia DR3 2134854421226354176,11412077,6461,0.819,28.13,5.73,Gaia DR3 2134854421226354560,11412080,22922,3.434,25.74,3.98,0.453,5.092,1,0,0,0
Gaia DR3 2086833491403070464,0,47451,0.014,14.35,3.79,Gaia DR3 2086833491403347968,11414421,201246,0.177,14.97,3.93,0.752,6.067,1,0,0,0
Gaia DR3 2086833663198342912,0,5618,0.406,17.89,3.52,Gaia DR3 2086833663201784704,11414465,10651,1.814,17.54,3.44,0.719,3.769,1,0,0,0
Gaia DR3 2086830708260852992,0,8513,0.344,14.73,3.97,Gaia DR3 2086830673904548736,11414507,12167,1.579,15.19,3.95,0.932,3.310,1,0,0,0
Gaia DR3 2086831361096151936,0,2849,0.325,6.99,3.18,Gaia DR3 2086831361099382272,11414923,6836,0.321,7.11,2.55,-0.686,1.991,1,0,1,0
Gaia DR3 2087156228122833024,11415791,1125,0.042,34.49,5.65,Gaia DR3 2087156232423911040,11415793,15815,4.160,33.38,4.84,0.359,8.289,1,0,0,0
Gaia DR3 2131883265927803008,11441626,5912,0.851,9.96,3.41,Gaia DR3 2131883265927803520,11441630,109488,4.382,12.13,4.09,-0.011,6.633,0,0,0,0
Gaia DR3 2132020288266409472,11443535,361,1.534,10.93,3.20,Gaia DR3 2132020356985888000,11443530,10962,2.452,18.19,4.20,-0.261,8.830,0,0,0,0
Gaia DR3 2129758940745727360,11455425,6862,2.024,13.86,5.77,Gaia DR3 2129758940745727488,11455428,21900,1.994,12.13,3.71,-0.225,5.095,0,0,1,0
Gaia DR3 2129801233283100288,11456652,363,0.903,40.68,5.35,Gaia DR3 2129801237582996096,11456650,9584,1.052,21.31,4.83,0.122,9.758,0,1,0,0
Gaia DR3 2129795873166856448,11457114,1564,0.598,25.67,5.34,Gaia DR3 2129795911823627392,11457125,7175,1.743,23.70,4.04,0.352,5.805,1,0,0,0
Gaia DR3 2135009177487315712,0,12607,1.706,13.24,3.62,Gaia DR3 2135009173189428224,11459973,12696,1.554,15.58,3.40,0.115,1.086,0,0,0,0
Gaia DR3 2134835214129877504,0,7629,0.166,5.80,3.44,Gaia DR3 2134835214133610624,11461167,7669,0.370,11.45,5.84,0.305,1.826,0,0,0,0
Gaia DR3 2134823634898980992,11462889,2990,0.114,16.43,4.93,Gaia DR3 2134823634902027008,11462884,18017,5.177,18.04,3.24,0.554,6.532,1,0,0,0
Gaia DR3 2086843009050481920,11465628,1299,0.674,23.07,5.94,Gaia DR3 2086843009050481024,11465622,8008,1.206,24.89,4.29,-0.197,5.529,1,0,0,0
Gaia DR3 2086842115697330432,0,5579,0.160,10.18,3.80,Gaia DR3 2086842115697330304,11465772,28053,2.817,7.76,3.09,-0.082,1.947,0,0,0,0
Gaia DR3 2086842115697331328,11465779,3097,0.663,10.07,3.51,Gaia DR3 2086842115697330304,11465772,28053,2.817,7.76,3.09,-0.328,6.724,0,0,0,0
Gaia DR3 2086831258016814720,0,5107,0.114,11.61,3.84,Gaia DR3 2086831258020136064,11466671,6052,0.917,11.24,3.45,0.778,2.640,1,0,0,0
Gaia DR3 2087157671231912576,0,3440,4.037,22.24,4.34,Gaia DR3 2087157675532961024,11468094,4867,3.838,25.32,4.70,0.326,1.359,0,0,0,1
Gaia DR3 2087149390536006144,0,1023,0.384,16.43,5.13,Gaia DR3 2087149394837141888,11468863,314912,1.620,7.09,3.83,-0.151,15.086,0,1,0,0
Gaia DR3 2087152521566479488,0,5836,0.140,16.61,5.52,Gaia DR3 2087152521572276224,11468870,36353,5.080,14.58,3.51,0.071,8.214,0,0,0,0
Gaia DR3 2087152521572275968,11468873,1031,0.215,13.64,3.87,Gaia DR3 2087152521572276224,11468870,36353,5.080,14.58,3.51,-0.279,6.558,1,0,0,0
Gaia DR3 2087152521572276480,11468874,21625,5.165,16.07,4.20,Gaia DR3 2087152521572276224,11468870,36353,5.080,14.58,3.51,0.372,5.950,0,0,1,0
Gaia DR3 2087172484581313536,0,15370,0.543,12.04,4.60,Gaia DR3 2087172480279004032,11469178,109136,3.016,12.74,3.84,0.332,2.983,1,0,0,0
Gaia DR3 2131873301603705472,0,11155,2.526,19.64,4.20,Gaia DR3 2131873301602275072,11493667,10518,2.572,28.00,4.95,0.412,1.441,0,0,1,0
Gaia DR3 2132028431524524672,11495572,3063,0.236,14.11,3.60,Gaia DR3 2132028641981227520,11495571,55170,13.660,13.37,3.54,0.791,8.122,1,0,0,0
Gaia DR3 2132072175766610816,0,4387,0.064,20.13,4.04,Gaia DR3 2132072175769548928,11497545,5413,1.131,20.67,3.94,0.946,1.521,1,0,0,0
Gaia DR3 2132761054164965888,0,967,0.253,10.44,4.16,Gaia DR3 2132761054166125952,11499453,515717,5.867,9.71,4.41,,16.854,1,0,0,0
Gaia DR3 2132761122884443776,0,1029,0.291,8.42,2.73,Gaia DR3 2132761054166125952,11499453,515717,5.867,9.71,4.41,0.490,18.446,0,0,0,0
Gaia DR3 2132635877340531072,11503112,1688,0.500,29.62,4.60,Gaia DR3 2132635881639399040,11503114,8121,0.612,28.59,4.96,0.721,8.312,1,0,0,0
Gaia DR3 2129958983141585792,11506617,6492,1.056,12.63,3.68,Gaia DR3 2129958983141585408,11506611,19197,1.077,8.47,4.27,-0.293,4.791,0,0,1,0
Gaia DR3 2129776120614767104,11507051,570,0.659,11.80,3.76,Gaia DR3 2129776086255028224,11507041,19704,1.121,17.47,4.05,-0.430,5.719,0,0,0,0
Gaia DR3 2129773058298978048,11507154,1063,0.439,10.63,3.02,Gaia DR3 2129773062598053632,11507142,35072,1.628,10.59,3.26,0.266,12.836,1,0,0,0
Gaia DR3 2129806421606536832,11508475,899,0.822,20.99,5.08,Gaia DR3 2129812301419535616,11508481,7990,1.964,17.82,3.68,-0.118,4.555,0,0,0,0
Gaia DR3 2134840952207805440,0,6944,1.759,12.10,3.92,Gaia DR3 2134840952210334464,11514590,11959,0.968,12.46,4.01,0.663,2.767,1,0,0,0
Gaia DR3 2134828823220118784,0,6162,0.304,21.04,4.40,Gaia DR3 2134828818924043136,11514765,10506,1.213,19.53,3.96,0.202,2.680,1,0,0,0
Gaia DR3 2134873142983851520,11515624,1183,0.213,19.61,5.89,Gaia DR3 2134873147283708416,11515617,15733,2.032,19.04,3.66,-0.381,6.548,1,0,0,0
Gaia DR3 2134879121578387968,11515727,1165,0.209,19.92,4.44,Gaia DR3 2134879125878208768,11515713,86882,0.909,21.21,3.88,0.471,10.637,1,0,0,0
Gaia DR3 2134879121578388096,11515706,4126,0.394,20.96,5.97,Gaia DR3 2134879125878208768,11515713,86882,0.909,21.21,3.88,0.525,8.903,1,0,0,0
Gaia DR3 2134887647094930176,11516934,8641,0.151,9.51,3.36,Gaia DR3 2134887647093131264,11516930,25838,0.631,9.31,3.38,0.970,5.443,1,0,0,0
Gaia DR3 2086846238863042176,11517877,805,0.445,15.37,3.88,Gaia DR3 2086846238866145536,11517875,6133,1.570,14.76,3.42,-0.149,6.187,1,0,0,0
Gaia DR3 2132253492108448128,0,28480,0.448,23.37,5.83,Gaia DR3 2132253492108448256,11546471,30476,2.086,20.58,5.90,-0.171,2.309,0,0,0,0
Gaia DR3 2132064513547789696,11549115,123,0.644,13.90,4.39,Gaia DR3 2132064513547790848,11549119,6221,1.022,16.31,3.62,0.045,9.610,0,0,0,1
Gaia DR3 2132809192158415232,11551409,4934,0.639,11.81,3.27,Gaia DR3 2132809192158414464,11551404,398881,3.047,11.59,3.70,0.941,13.118,1,0,0,0
Gaia DR3 2132809192158415360,0,2137,-0.102,12.03,3.61,Gaia DR3 2132809192158414464,11551404,398881,3.047,11.59,3.70,-0.174,6.665,1,0,0,0
Gaia DR3 2132768956904826624,0,121375,6.573,10.34,3.22,Gaia DR3 2132768956905956352,11551692,151116,6.531,11.19,3.10,0.501,3.449,1,0,1,0
Gaia DR3 2132765997668174336,11551764,677,0.816,28.19,4.91,Gaia DR3 2132766070686814208,11551759,23153,2.285,15.90,3.38,0.198,10.509,0,1,0,0
Gaia DR3 2129965374052952192,11558579,1414,0.895,12.62,4.24,Gaia DR3 2129965374052951808,11558573,10487,1.243,23.75,3.98,-0.184,7.825,0,0,0,0
Gaia DR3 2129965953869597184,11558575,2090,-0.037,6.52,3.01,Gaia DR3 2129965992528248832,11558576,14659,0.797,5.99,4.36,0.255,10.687,1,0,0,0
Gaia DR3 2134844731779058944,11565498,589,-0.023,13.80,5.17,Gaia DR3 2134844731781568000,11565485,10586,1.027,8.68,3.04,0.652,9.853,0,0,0,0
Gaia DR3 2134925026189033344,11566535,1819,0.374,23.98,5.32,Gaia DR3 2134925030488588544,11566536,81102,0.031,24.54,5.64,0.871,9.248,1,0,0,0
Gaia DR3 2134900222753132928,0,31621,0.418,11.29,3.07,Gaia DR3 2134900222757724160,11568152,39126,2.644,10.74,3.92,0.688,3.573,1,0,0,0
Gaia DR3 2134888712245416704,11568417,20440,2.076,13.41,4.05,Gaia DR3 2134900463275939456,11568415,29949,0.668,19.59,5.73,0.025,8.231,0,0,0,0
Gaia DR3 2134892148218915456,11569106,2797,0.407,11.64,4.36,Gaia DR3 2134892079499438208,11569108,36241,1.931,13.94,3.33,0.639,8.854,0,0,0,0
Gaia DR3 2087212612453783808,11519251,761,0.560,21.56,4.32,Gaia DR3 2087212616754764672,11570749,30337,2.156,23.93,5.68,0.313,13.761,1,0,0,0
Gaia DR3 2087166265463365760,0,4929,0.014,19.87,3.59,Gaia DR3 2087166265468007808,11572466,11783,2.085,19.90,3.24,0.784,4.329,1,0,0,0
Gaia DR3 2132075886618645760,0,3682,0.397,14.34,4.20,Gaia DR3 2132075886621359360,11601342,10657,1.596,15.99,3.69,0.430,4.869,0,0,0,1
Gaia DR3 2132638664774398336,0,387,0.411,32.34,5.92,Gaia DR3 2132638664777289856,11606719,11896,0.474,27.21,4.85,0.107,5.660,0,0,0,0
Gaia DR3 2134902215618121600,0,179619,0.203,17.14,5.73,Gaia DR3 2134902211322475136,11620101,187740,1.144,17.50,5.31,0.565,3.276,1,0,0,0
Gaia DR3 2132088840239900928,11652401,1603,0.288,15.47,5.24,Gaia DR3 2132088840242698368,11652400,6128,1.833,10.26,3.08,-0.234,6.003,0,0,0,0
Gaia DR3 2132688413378700672,11655824,2362,1.583,23.69,4.07,Gaia DR3 2132688452037754112,11655826,10713,1.023,16.80,3.45,0.041,8.120,0,0,0,0
Gaia DR3 2129864837459086208,0,1229,0.819,8.86,2.75,Gaia DR3 2129864837459086976,11662440,6490,0.795,7.98,3.39,-0.525,3.231,0,0,1,0
Gaia DR3 2129863669224690944,0,420,0.494,12.66,3.65,Gaia DR3 2129863669228061056,11662738,13772,0.324,11.91,4.25,-0.400,4.648,1,0,0,0
Gaia DR3 2135072777363487872,0,9857,0.358,6.18,3.64,Gaia DR3 2135072571205057792,11665488,24693,0.938,6.71,2.97,0.788,4.310,1,0,0,0
Gaia DR3 2135072601267553920,11665510,6621,1.189,14.36,3.75,Gaia DR3 2135072605564801408,11665507,16798,1.292,13.46,3.73,0.621,5.286,1,0,0,0
Gaia DR3 2087228903265419008,0,9887,0.068,9.77,3.56,Gaia DR3 2087228937630545536,11672815,11775,1.593,10.19,3.30,0.872,1.765,1,0,0,0
Gaia DR3 2087198838495977472,0,5386,0.146,17.74,3.75,Gaia DR3 2087198838500116224,11675036,12432,1.135,16.45,3.42,0.628,5.262,1,0,0,0
Gaia DR3 2132835683516992640,0,194409,0.724,13.59,3.72,Gaia DR3 2132835683517205632,11704306,167088,7.768,14.67,4.15,0.049,3.127,1,0,0,0
Gaia DR3 2132682748321439232,11707398,1531,0.197,47.38,5.56,Gaia DR3 2132681992407197184,11707408,9954,0.943,17.20,3.36,0.080,8.638,0,0,0,0
Gaia DR3 2132702436451895808,11707687,22338,0.982,28.89,4.86,Gaia DR3 2132702436451897344,11707694,7423,2.764,31.14,4.13,0.415,11.600,1,0,0,0
Gaia DR3 2132657730139562752,11708657,11472,0.790,13.14,5.19,Gaia DR3 2132657734432143488,11708650,62541,1.915,11.28,3.76,0.360,7.887,0,0,0,1
Gaia DR3 2134912106928882944,11722076,684,-0.008,16.76,5.74,Gaia DR3 2134912111227381504,11722074,18994,1.394,13.62,3.06,0.227,10.668,0,0,0,0
Gaia DR3 2134911046076207360,0,16252,0.771,16.40,4.33,Gaia DR3 2134911046076207488,11722254,16973,0.656,17.87,5.85,0.329,2.021,1,0,0,0
Gaia DR3 2087224161627002624,11673249,12847,0.450,8.18,2.52,Gaia DR3 2087224157327731584,11724560,245619,4.220,7.59,2.82,0.688,13.299,1,0,0,0
Gaia DR3 2132136943876726400,11752267,676,4.165,15.75,5.51,Gaia DR3 2132136943876726272,11752265,12480,1.545,13.79,3.57,-0.596,3.939,0,0,0,0
Gaia DR3 2132141960398453504,0,20099,2.461,23.74,5.43,Gaia DR3 2132141960398453888,11753121,40929,2.344,21.95,4.33,0.620,3.859,1,0,1,0
Gaia DR3 2132662819673388160,11758775,3602,0.822,20.44,3.76,Gaia DR3 2132662819673387136,11758776,6778,0.858,18.16,4.06,-0.083,7.817,0,0,1,0
Gaia DR3 2130024571584338304,11760434,1055,0.410,12.14,4.31,Gaia DR3 2130024575882538240,11760426,11371,0.904,11.83,4.18,0.557,7.725,1,0,0,0
Gaia DR3 2135097069695788160,0,4912,0.382,17.71,3.73,Gaia DR3 2135097069698671872,11767516,14474,1.648,18.10,3.84,0.872,4.150,1,0,0,0
Gaia DR3 2134949632057822848,0,1857,0.418,11.21,4.09,Gaia DR3 2134949632061841408,11769853,10334,1.600,12.33,3.90,0.358,4.558,1,0,0,0
Gaia DR3 2134946848919371264,0,41898,0.122,28.06,5.55,Gaia DR3 2134946848923120512,11770522,56503,3.030,27.77,4.50,0.279,3.797,1,0,0,0
Gaia DR3 2134956259192713088,11771317,3532,0.232,9.61,3.56,Gaia DR3 2134956057333124864,11771330,17319,2.181,9.31,3.17,0.635,7.257,1,0,0,0
Gaia DR3 2134916028238073600,11772109,1656,0.213,16.29,4.13,Gaia DR3 2134916028238073344,11772101,15851,1.385,17.46,3.38,-0.389,5.399,1,0,0,0
Gaia DR3 2134915993875457792,11772179,12407,0.564,18.20,5.83,Gaia DR3 2134915993878339328,11772191,168903,4.872,19.21,3.32,0.433,8.065,1,0,0,0
Gaia DR3 2134915993878339200,0,20321,0.278,20.12,4.59,Gaia DR3 2134915993878339328,11772191,168903,4.872,19.21,3.32,0.392,6.704,1,0,0,0
Gaia DR3 2134915993878339584,11772202,4510,1.770,20.73,5.65,Gaia DR3 2134915993878339328,11772191,168903,4.872,19.21,3.32,-0.002,17.500,1,0,0,0
Gaia DR3 2135275083206131200,11772876,4566,0.923,11.62,4.77,Gaia DR3 2135275083202140800,11772879,11121,1.704,12.47,4.02,0.399,4.857,1,0,0,0
Gaia DR3 2087246525517912832,11775556,7955,0.291,12.76,4.58,Gaia DR3 2087246529816911360,11775559,150735,3.584,13.98,3.89,0.627,12.784,1,0,0,0
Gaia DR3 2132101927004776320,11804069,795,0.172,12.49,4.05,Gaia DR3 2132101931303413504,11804076,11816,0.419,13.33,3.01,-0.562,9.155,1,0,0,0
Gaia DR3 2130039071394661504,11812184,1855,0.696,9.20,3.74,Gaia DR3 2130038865235780992,11812186,12528,0.512,8.94,3.55,0.607,6.276,1,0,0,0
Gaia DR3 2135112909538357760,11817638,2676,0.414,8.99,3.65,Gaia DR3 2135112909538358784,11817633,26573,1.336,9.46,3.68,-0.247,7.200,1,0,0,0
Gaia DR3 2135148162627463040,0,42003,0.362,14.41,4.38,Gaia DR3 2135148162628960768,11819446,241581,0.296,15.23,4.04,0.804,6.698,1,0,0,0
Gaia DR3 2135289278069063040,0,1670,-0.076,16.73,4.42,Gaia DR3 2135289278074790272,11823696,5642,1.032,15.71,3.74,0.727,4.590,1,0,0,0
Gaia DR3 2135282440485634944,0,15165,0.174,9.52,3.41,Gaia DR3 2135282470546646656,11824220,145166,2.943,9.13,2.83,0.769,9.112,1,0,0,0
Gaia DR3 2135282646646865280,11824199,1238,0.257,10.56,3.31,Gaia DR3 2135282470546646656,11824220,145166,2.943,9.13,2.83,0.638,13.936,0,0,0,0
Gaia DR3 2135282646646865408,11824202,1155,0.314,14.29,5.48,Gaia DR3 2135282470546646656,11824220,145166,2.943,9.13,2.83,0.111,11.961,0,0,0,0
Gaia DR3 2135280138378862336,11824465,6123,-0.204,18.54,4.92,Gaia DR3 2135280138384467200,11824473,75098,2.802,18.68,3.88,0.745,8.887,1,0,0,0
Gaia DR3 2087265187151937280,0,3804,0.096,12.75,5.93,Gaia DR3 2087265217215777152,11825415,14237,1.070,12.26,4.79,0.152,4.384,1,0,0,0
Gaia DR3 2087252714569829376,11826417,1314,0.636,14.66,4.08,Gaia DR3 2087252710270892672,11826413,7697,1.392,21.18,3.85,-0.597,4.438,0,0,0,0
Gaia DR3 2132159105907997184,0,5427,0.899,12.90,3.85,Gaia DR3 2132159105907997312,11853561,7556,0.975,14.36,5.90,0.300,2.294,0,0,0,0
Gaia DR3 2132865885727075072,11855992,3609,0.582,17.39,5.32,Gaia DR3 2132865885727074304,11855989,14245,1.601,15.63,3.68,-0.297,4.210,0,0,0,0
Gaia DR3 2133042421764997760,11860095,761,0.432,14.40,3.24,Gaia DR3 2133042426061863296,11860103,8376,0.940,17.31,5.32,0.106,7.139,0,0,0,0
Gaia DR3 2133045273623291776,11860273,7515,0.125,16.30,5.48,Gaia DR3 2133045277920190976,11860280,77281,10.932,14.96,2.89,0.138,9.931,1,0,0,0
Gaia DR3 2135109915943437056,11868447,11440,0.975,10.70,2.76,Gaia DR3 2135109160029193344,11868456,17748,1.696,23.53,5.14,0.125,10.605,0,0,0,0
Gaia DR3 2135294122798179200,11873420,766,0.592,21.38,4.30,Gaia DR3 2135294122798181248,11873424,8607,1.783,20.06,3.57,0.522,8.416,1,0,0,0
Gaia DR3 2087259105481647360,11876227,7669,6.417,26.96,4.36,Gaia DR3 2087259105481645824,11876220,8449,6.425,33.08,5.28,-0.324,5.721,0,0,1,0
Gaia DR3 2133612316681872896,11904830,4254,0.705,21.51,5.63,Gaia DR3 2133612316681873024,11904829,31181,2.284,22.42,5.15,0.282,7.608,1,0,0,0
Gaia DR3 2133034111005295104,11911055,9446,1.238,11.29,3.59,Gaia DR3 2133034111005295360,11911054,8262,1.380,10.06,3.35,0.714,3.838,0,0,0,1
Gaia DR3 2133055963798974592,0,21482,2.312,19.11,4.31,Gaia DR3 2133055963798974080,11911515,27816,2.257,18.86,4.28,0.724,3.089,1,0,1,0
Gaia DR3 2133055963798974720,11911514,14906,0.273,18.48,4.62,Gaia DR3 2133055963798974080,11911515,27816,2.257,18.86,4.28,0.178,6.483,1,0,0,0
Gaia DR3 2135203821111057152,0,31878,0.296,20.29,5.22,Gaia DR3 2135203825405987200,11918855,46788,4.289,18.57,3.87,0.584,4.928,1,0,0,0
Gaia DR3 2087267622398412288,11875398,3393,0.446,10.53,3.54,Gaia DR3 2087267622398126464,11925474,211886,0.241,10.20,3.51,0.828,17.366,1,0,0,0
Gaia DR3 2132908216920635648,0,6388,0.336,27.19,3.90,Gaia DR3 2132908216923601664,11957042,8309,1.564,28.43,4.43,0.694,1.708,1,0,0,0
Gaia DR3 2132906292778306944,11957337,2681,1.546,26.25,4.87,Gaia DR3 2132906292778307712,11957339,14962,1.576,18.39,3.57,-0.064,10.468,0,0,1,0
Gaia DR3 2132930241515975936,11957406,4774,2.553,20.74,5.58,Gaia DR3 2132930241515975808,11957401,11686,0.912,9.71,3.42,0.051,9.057,0,1,0,0
Gaia DR3 2132734837685248768,11958411,3931,0.550,13.72,4.12,Gaia DR3 2132734837685248000,11958409,12892,1.900,16.94,3.41,-0.479,7.491,0,0,0,0
Gaia DR3 2133105922855511168,11958953,29273,0.765,8.98,3.24,Gaia DR3 2133105922858647168,11958955,26001,2.556,8.33,3.51,0.618,6.295,1,0,0,0
Gaia DR3 2133105922858647936,0,2706,1.619,10.24,4.11,Gaia DR3 2133105922858647168,11958955,26001,2.556,8.33,3.51,-0.238,7.987,0,0,0,0
Gaia DR3 2133058467762904320,11960497,6566,0.021,31.72,5.45,Gaia DR3 2133058472059835392,11960496,15197,4.432,28.63,4.36,0.379,5.350,0,0,0,0
Gaia DR3 2135205229854196096,11967997,3294,0.512,19.01,3.58,Gaia DR3 2135205234154342656,11968008,78581,0.699,20.49,3.77,0.911,9.810,1,0,0,0
Gaia DR3 2135181766454616832,0,18910,0.438,17.72,3.80,Gaia DR3 2135181762155492480,11969772,22083,0.700,17.67,3.89,0.974,1.929,1,0,0,0
Gaia DR3 2135357718376923648,11971635,8469,0.278,15.66,3.51,Gaia DR3 2135357722674518784,11971639,33310,1.997,15.67,3.36,0.693,6.446,1,0,0,0
Gaia DR3 2135349545051021312,0,35908,0.156,15.20,4.09,Gaia DR3 2135349545056152576,11972298,42483,1.826,15.74,3.59,0.682,2.827,1,0,0,0
Gaia DR3 2135308137271963648,11974151,4873,0.206,18.67,5.12,Gaia DR3 2135308175931607808,11974160,55300,2.577,17.32,3.36,0.431,9.363,1,0,0,0
Gaia DR3 2087275666876442240,0,13931,0.264,12.42,4.11,Gaia DR3 2087275662576551040,11975199,15594,1.830,12.93,4.86,0.504,1.556,1,0,0,0
Gaia DR3 2130155757063367680,12011200,1035,0.415,27.56,5.73,Gaia DR3 2130155658283765120,12011193,18385,1.208,18.39,3.45,0.253,9.482,0,0,0,0
Gaia DR3 2130145964537874560,12011955,375,0.196,16.27,5.64,Gaia DR3 2130145968837668480,12011958,8740,1.343,17.34,3.16,-0.543,7.070,1,0,0,0
Gaia DR3 2130115727970646656,12012959,453,0.190,12.86,4.24,Gaia DR3 2130117209736443136,12012966,7668,0.572,8.13,2.89,-0.111,9.111,0,0,0,0
Gaia DR3 2135174585268640768,12019939,6937,1.522,8.82,3.36,Gaia DR3 2135174585268640640,12019949,52986,2.178,8.15,5.15,-0.597,6.310,1,0,0,0
Gaia DR3 2135351744076480256,0,6426,1.446,21.67,5.24,Gaia DR3 2135351744080149248,12021973,11058,,16.66,3.46,-0.079,3.050,0,0,0,0
Gaia DR3 2135328551256367744,0,2251,1.047,30.00,5.22,Gaia DR3 2135328551256367872,12022934,6991,1.145,29.21,4.93,-0.711,2.429,1,0,0,0
Gaia DR3 2135316250470272896,12024241,3716,0.579,11.12,3.18,Gaia DR3 2135316250470273024,12024238,20118,1.600,10.03,3.13,0.762,9.145,0,0,0,0
Gaia DR3 2133109320174717312,12057494,1611,1.310,14.92,4.16,Gaia DR3 2133109324472793856,12057498,9406,1.184,13.34,3.62,0.542,6.043,0,0,0,0
Gaia DR3 2133100562739615744,12058276,15773,1.832,11.60,4.00,Gaia DR3 2133100562739615872,12058284,60023,2.305,17.28,5.65,0.538,10.050,0,0,0,0
Gaia DR3 2133077301195313408,0,45197,0.378,13.84,4.14,Gaia DR3 2133077301196817152,12058817,65910,4.642,13.33,3.50,0.139,4.205,1,0,0,0
Gaia DR3 2133068432087230464,12059463,2773,-0.105,17.63,3.88,Gaia DR3 2133068436384040576,12059457,105969,0.083,18.26,4.48,0.589,11.377,1,0,0,0
Gaia DR3 2133068436384041088,12059468,13332,0.539,19.67,5.58,Gaia DR3 2133068436384040576,12059457,105969,0.083,18.26,4.48,0.432,16.055,1,0,0,0
Gaia DR3 2087372045937438592,0,11746,1.127,11.33,4.72,Gaia DR3 2087372045941631744,12073750,20405,1.385,10.29,3.43,0.325,3.164,0,0,0,0
Gaia DR3 2133104819047938176,12107072,2644,0.311,21.59,5.46,Gaia DR3 2133104892066629120,12107069,34896,1.889,20.68,4.48,0.688,11.010,1,0,0,0
Gaia DR3 2130173044311580800,12109929,7551,0.528,20.30,5.38,Gaia DR3 2130172975592104704,12109935,48175,3.579,17.50,3.88,-0.325,7.310,0,0,0,0
Gaia DR3 2130128479731075456,0,66286,1.421,20.08,4.84,Gaia DR3 2130128509791289984,12110726,351663,0.250,20.92,4.97,0.869,7.227,1,0,0,0
Gaia DR3 2130125937110480000,0,11800,0.589,24.62,5.52,Gaia DR3 2130125937110479872,12110988,81142,3.305,20.92,3.61,-0.344,3.939,0,0,0,0
Gaia DR3 2136118790877100544,0,50934,1.620,11.60,3.35,Gaia DR3 2136118790873133440,12111483,37534,1.584,13.09,3.70,-0.804,1.878,0,0,1,0
Gaia DR3 2135251585441970944,0,5020,0.302,22.99,5.22,Gaia DR3 2135251585441971200,12115926,65044,2.698,18.02,3.89,0.051,4.644,0,0,0,0
Gaia DR3 2135379472383544320,0,3748,-0.086,25.19,5.05,Gaia DR3 2135379472388422016,12119841,11603,1.457,21.06,4.28,0.535,4.637,0,0,0,0
Gaia DR3 2135330475399035136,0,7793,0.190,23.52,5.45,Gaia DR3 2135330475402292224,12120650,20169,2.215,25.22,5.58,0.515,5.199,1,0,0,0
Gaia DR3 2132977692314889984,0,190918,4.543,14.72,4.07,Gaia DR3 2132977692314890240,12152537,246514,4.522,15.48,5.51,-0.608,3.693,1,0,1,0
Gaia DR3 2132986144810316800,12153143,25591,4.005,16.61,3.94,Gaia DR3 2132986144810317184,12153147,13318,0.424,7.36,5.31,-0.053,6.427,0,1,0,0
Gaia DR3 2135231931672058496,12164164,20157,3.292,16.17,3.58,Gaia DR3 2135231931672058624,12164176,78932,3.368,17.33,3.37,0.105,12.688,1,0,1,0
Gaia DR3 2135568897626917248,12166424,1343,,12.37,3.41,Gaia DR3 2135568897625255040,12166411,23888,1.128,22.33,5.40,-0.159,11.982,0,0,0,0
Gaia DR3 2135557352752033792,0,10837,1.200,15.84,3.81,Gaia DR3 2135557352754244992,12166781,35186,2.358,15.30,4.00,0.580,4.729,1,0,0,0
Gaia DR3 2135563911165124736,12166904,1877,0.578,10.00,2.98,Gaia DR3 2135563915463237504,12166913,71940,4.437,10.72,2.95,0.926,10.323,1,0,0,0
Gaia DR3 2135561716440993152,12167436,4997,0.476,13.10,3.55,Gaia DR3 2135561712142277504,12167442,18936,1.960,9.77,3.05,-0.248,5.469,0,0,0,0
Gaia DR3 2135382526107927296,0,2434,0.363,5.93,4.73,Gaia DR3 2135382530405848192,12168669,18803,0.371,4.72,3.51,0.216,6.223,0,0,1,0
Gaia DR3 2133312661107509120,12203720,1727,0.991,19.21,3.62,Gaia DR3 2133312665403665152,12203724,16931,1.614,19.44,3.43,0.777,7.241,1,0,0,0
Gaia DR3 2133179276603291904,12206121,1158,0.105,11.61,3.32,Gaia DR3 2133179280899531264,12206116,17996,1.640,11.48,3.89,0.414,12.586,1,0,0,0
Gaia DR3 2133168663740457856,12206835,4921,0.811,9.98,2.84,Gaia DR3 2133168629380717824,12206826,20986,0.789,6.02,3.45,0.303,11.447,0,0,1,0
Gaia DR3 2130178129553006208,12208203,2898,0.270,12.19,4.16,Gaia DR3 2130178129553008256,12208205,23869,1.634,12.08,3.63,-0.398,10.645,1,0,0,0
Gaia DR3 2136137821875535744,12208806,2315,0.494,12.47,3.73,Gaia DR3 2136137929251355904,12208810,7690,0.582,11.45,3.73,0.500,4.618,1,0,0,0
Gaia DR3 2135246465838573184,0,6421,0.495,19.65,4.27,Gaia DR3 2135246465841171840,12214387,33912,2.973,19.86,3.58,-0.125,3.930,1,0,0,0
Gaia DR3 2135244606115388288,12214447,1516,1.061,13.23,4.53,Gaia DR3 2135244610415288960,12214450,6299,1.949,17.93,5.17,0.295,10.151,0,0,0,0
Gaia DR3 2135571474601328256,0,15757,0.591,17.23,4.99,Gaia DR3 2135571474605909120,12215494,47161,2.253,15.53,4.00,0.314,4.455,0,0,0,1
Gaia DR3 2135571474605909248,0,44544,2.192,15.62,3.68,Gaia DR3 2135571474605909120,12215494,47161,2.253,15.53,4.00,0.685,2.237,1,0,1,0
Gaia DR3 2135562747232146560,12216289,4939,0.246,10.42,5.49,Gaia DR3 2135562747232147200,12216297,68875,2.008,10.72,3.94,0.454,12.877,1,0,0,0
Gaia DR3 2135562747232147072,0,63085,1.986,11.65,3.81,Gaia DR3 2135562747232147200,12216297,68875,2.008,10.72,3.94,0.633,2.798,1,0,1,0
Gaia DR3 2135389569853660160,12217830,735,0.186,8.38,3.50,Gaia DR3 2135389574152313472,12217823,134999,4.015,6.87,4.23,0.626,14.564,0,0,0,0
Gaia DR3 2135389569854420480,12217826,72416,1.617,6.49,4.08,Gaia DR3 2135389574152313472,12217823,134999,4.015,6.87,4.23,0.776,5.927,1,0,0,0
Gaia DR3 2135389574152313984,12217820,17809,0.947,6.91,2.85,Gaia DR3 2135389574152313472,12217823,134999,4.015,6.87,4.23,0.445,8.702,1,0,0,0
Gaia DR3 2135389574153611136,0,52781,0.128,6.47,5.01,Gaia DR3 2135389574152313472,12217823,134999,4.015,6.87,4.23,0.706,5.536,1,0,0,0
Gaia DR3 2135388195463968512,12217837,6388,0.094,14.97,3.89,Gaia DR3 2135388195461614080,12217850,133179,0.147,15.80,3.92,0.916,12.681,1,0,0,0
Gaia DR3 2135388199759485568,0,3720,0.212,15.52,4.40,Gaia DR3 2135388195461614080,12217850,133179,0.147,15.80,3.92,0.871,15.307,1,0,0,0
Gaia DR3 2135388199762748544,0,9911,0.230,14.84,3.78,Gaia DR3 2135388195461614080,12217850,133179,0.147,15.80,3.92,0.957,10.778,1,0,0,0
Gaia DR3 2135430634032841856,0,7669,0.322,16.38,3.71,Gaia DR3 2135430634038268928,12219404,12880,1.221,16.14,3.93,0.548,2.853,1,0,0,0
Gaia DR3 2133320224542456704,12252781,2618,1.798,10.65,3.23,Gaia DR3 2133323179483547648,12252779,12357,0.457,9.88,3.49,0.180,5.107,1,0,0,0
Gaia DR3 2133311595955621376,12253621,1819,3.863,15.49,5.08,Gaia DR3 2133311600251811840,12253624,114903,3.820,12.69,4.04,-0.366,6.906,0,0,1,0
Gaia DR3 2133135540953675008,12254966,2427,0.516,8.24,2.96,Gaia DR3 2133138495891176704,12254968,210315,3.376,8.08,3.96,0.263,25.460,1,0,0,0
Gaia DR3 2133138495891176064,12254967,92047,0.188,7.29,3.65,Gaia DR3 2133138495891176704,12254968,210315,3.376,8.08,3.96,0.284,7.595,1,0,0,0
Gaia DR3 2135578449632817024,12265250,11905,2.386,11.34,3.93,Gaia DR3 2135578449632816000,12265246,5132,2.408,13.15,4.10,-0.170,4.073,0,0,1,0
Gaia DR3 2135566595519076992,0,6699,-0.189,17.52,3.70,Gaia DR3 2135566595523866496,12265991,11365,0.559,20.39,3.96,0.504,2.718,0,0,0,1
Gaia DR3 2135402665210099200,12267221,1055,0.130,15.68,3.72,Gaia DR3 2135402665212866432,12267219,8576,1.182,17.92,4.06,0.488,12.303,0,0,0,1
Gaia DR3 2135401355243988096,12267435,1303,0.126,18.50,3.92,Gaia DR3 2135401359542546176,12267443,22045,2.185,18.73,3.84,0.588,9.509,1,0,0,0
Gaia DR3 2135387748788041088,12268047,6578,0.496,13.33,3.72,Gaia DR3 2135387753086452480,12268054,58517,7.647,14.68,3.30,0.356,7.932,1,0,0,0
Gaia DR3 2133371931654639232,12301784,1393,0.500,24.19,5.02,Gaia DR3 2133371867233039104,12301792,8910,1.307,16.42,3.98,0.007,10.254,0,0,0,0
Gaia DR3 2133351698066483968,0,21332,1.917,26.03,4.67,Gaia DR3 2133351698066484096,12302530,28290,3.421,25.02,5.94,0.362,3.307,1,0,0,0
Gaia DR3 2133340634230760960,0,45659,0.541,9.92,2.78,Gaia DR3 2133340634230761344,12302918,47555,3.940,9.70,3.04,0.619,3.865,1,0,0,0
Gaia DR3 2133340668590499456,12302916,34461,0.134,9.71,2.73,Gaia DR3 2133340634230761344,12302918,47555,3.940,9.70,3.04,0.678,5.040,1,0,0,0
Gaia DR3 2133153030058434432,12303671,21607,1.972,16.43,3.89,Gaia DR3 2133153030060477696,12303669,27875,2.062,15.85,3.40,0.683,3.942,1,0,1,0
Gaia DR3 2133234355262505472,12303982,2574,0.534,9.20,4.12,Gaia DR3 2133234359560358272,12303977,15189,0.593,9.03,3.95,0.912,6.027,1,0,0,0
Gaia DR3 2133175570047894272,12305490,10235,0.482,7.01,5.08,Gaia DR3 2133175570047894400,12305488,12410,0.401,6.41,3.81,-0.372,7.319,1,0,0,0
Gaia DR3 2136201597844029440,0,24299,0.297,23.42,3.95,Gaia DR3 2136201597846887296,12306806,21118,0.793,24.93,5.27,0.805,3.627,1,0,0,0
Gaia DR3 2136201597844029696,0,21224,0.396,24.39,4.13,Gaia DR3 2136201597846887296,12306806,21118,0.793,24.93,5.27,0.561,2.064,1,0,0,0
Gaia DR3 2135587658042936704,12315421,7328,1.077,11.78,3.58,Gaia DR3 2135587658042936576,12315426,13095,1.081,12.76,3.73,0.071,6.760,1,0,1,0
Gaia DR3 2135403696002236800,0,3894,0.193,12.00,4.53,Gaia DR3 2135403696005073152,12316500,13623,0.990,12.55,3.85,0.436,4.854,1,0,0,0
Gaia DR3 2135484986845516800,12317051,3010,0.146,5.11,4.33,Gaia DR3 2135484991144509824,12317074,90097,2.076,5.38,5.22,0.761,15.063,1,0,0,0
Gaia DR3 2133015934703827584,12350244,2450,0.058,21.51,5.84,Gaia DR3 2133015934703827712,12350246,17142,1.145,15.87,3.66,0.133,6.544,0,0,0,0
Gaia DR3 2133352385258785792,0,4935,1.440,13.26,5.64,Gaia DR3 2133352385261516928,12351927,8476,1.195,14.10,4.64,0.389,1.678,1,0,0,0
Gaia DR3 2133247553699881984,12353154,42114,0.917,6.36,4.61,Gaia DR3 2133247553699882752,12353161,174255,2.521,4.65,4.23,0.350,9.124,0,0,0,0
Gaia DR3 2130201494173462272,0,67517,0.241,4.65,4.88,Gaia DR3 2130201494175274112,12356069,192930,2.985,5.46,5.17,-0.059,6.088,0,0,0,0
Gaia DR3 2135593155597531648,0,18127,0.148,8.84,3.52,Gaia DR3 2135593155601130240,12365743,32217,1.501,8.89,2.87,0.509,2.698,1,0,0,0
Gaia DR3 2135596144898402560,12365896,992,0.369,15.57,4.93,Gaia DR3 2135595973099713920,12365904,24047,2.719,13.94,3.88,0.594,11.739,0,0,0,0
Gaia DR3 2133392929750416640,0,7868,1.543,15.82,3.86,Gaia DR3 2133393135911333760,12400665,12369,1.352,16.01,3.81,0.805,1.508,1,0,0,0
Gaia DR3 2133242910837335424,12404370,4638,0.466,21.43,4.56,Gaia DR3 2133242915135324416,12404369,16580,2.042,19.07,3.38,0.496,5.294,0,0,0,0
Gaia DR3 2133241849980435584,0,2896,0.040,29.79,5.09,Gaia DR3 2133241849983446784,12404527,6760,1.837,27.17,4.60,0.070,3.966,1,0,0,0
Gaia DR3 2133217763804467968,0,6158,0.487,11.71,3.31,Gaia DR3 2133217763807013760,12405306,10741,0.948,11.93,3.53,0.910,2.763,1,0,0,0
Gaia DR3 2136206717447912192,12406911,2407,3.422,13.53,3.83,Gaia DR3 2136206957966082048,12406908,137107,1.238,13.57,4.04,0.297,26.079,1,0,0,0
Gaia DR3 2136206957963244032,0,10621,0.997,14.20,3.47,Gaia DR3 2136206957966082048,12406908,137107,1.238,13.57,4.04,0.740,9.967,1,0,0,0
Gaia DR3 2135600199347491072,0,7725,0.335,9.37,4.95,Gaia DR3 2135600199347491200,12416771,11349,0.728,12.99,5.89,-0.838,2.167,0,0,0,0
Gaia DR3 2135506706499748096,0,5619,-0.001,5.86,4.68,Gaia DR3 2135506706499747968,12418678,12441,0.987,6.91,5.50,0.433,3.218,0,0,0,1
Gaia DR3 2133255967537554944,12456727,966,0.243,10.37,3.53,Gaia DR3 2133255971835870976,12456722,10380,0.922,12.84,3.71,0.642,8.535,0,0,0,1
Gaia DR3 2133264007717753344,12457519,4228,0.474,15.86,5.25,Gaia DR3 2133264012012052096,12457511,31335,,13.51,3.68,-0.231,8.932,0,0,0,0
Gaia DR3 2133264767929039488,0,21317,0.479,14.34,4.06,Gaia DR3 2133264012012052096,12457511,31335,,13.51,3.68,0.621,3.271,1,0,0,0
Gaia DR3 2133447458657005824,12554086,3784,0.641,15.90,4.21,Gaia DR3 2133447458657007360,12554089,95078,2.812,16.86,3.54,0.597,14.196,1,0,0,0
Gaia DR3 2133227350174149760,12556292,17000,0.857,13.40,4.20,Gaia DR3 2133227350174149888,12556304,73055,2.547,13.38,4.05,0.590,10.305,1,0,0,0
Gaia DR3 2136218361102289792,12557554,4140,2.045,8.97,3.66,Gaia DR3 2136218365399484288,12557553,14970,2.158,7.98,3.78,0.862,4.684,0,0,0,1
Gaia DR3 2136217918722892544,12557714,11959,0.390,9.74,5.52,Gaia DR3 2136217918722893056,12557713,16635,1.685,8.32,4.94,-0.460,13.977,0,0,0,0
Gaia DR3 2133463607734232832,12643665,11779,0.926,13.99,4.36,Gaia DR3 2133510538838926336,12643660,181514,3.464,15.08,4.39,0.393,29.858,1,0,0,0
Gaia DR3 2133289713099362304,12645211,1865,1.693,13.90,4.70,Gaia DR3 2133289747459102976,12645224,465978,0.347,16.08,3.83,0.312,24.381,0,0,0,0
Gaia DR3 2133279645695916800,12646132,3157,0.525,16.86,3.57,Gaia DR3 2133279748775133696,12646133,42993,1.893,19.18,4.37,0.773,13.633,0,0,0,1
Gaia DR3 2133279744478736896,12646130,16584,1.998,20.88,5.04,Gaia DR3 2133279748775133696,12646133,42993,1.893,19.18,4.37,-0.005,4.597,1,0,0,0
Gaia DR3 2139282807383951360,12646511,5137,0.997,13.23,4.73,Gaia DR3 2139282807383953536,12646518,60233,4.888,24.55,5.26,-0.167,11.892,0,0,0,0
Gaia DR3 2139238685184800768,12647206,7533,0.486,14.29,3.32,Gaia DR3 2139238689479997696,12647200,22158,1.356,14.87,3.71,0.717,4.811,1,0,0,0
Gaia DR3 2139289163935604992,12691269,96747,0.514,7.13,4.92,Gaia DR3 2139289163935605632,12691270,160691,2.413,5.65,4.62,0.475,5.384,0,0,0,0
Gaia DR3 2139289163935605376,12691277,18107,0.540,6.73,4.55,Gaia DR3 2139289163935605632,12691270,160691,2.413,5.65,4.62,0.630,10.179,0,0,0,0
Gaia DR3 2139242125453778816,12691325,13550,-0.026,8.74,3.24,Gaia DR3 2139242125453779712,12691333,100123,3.082,8.40,3.15,0.432,8.051,1,0,0,0
Gaia DR3 2139287544731121664,12736162,6280,1.713,10.74,3.81,Gaia DR3 2139287583387962496,12736170,97305,6.209,11.88,3.34,0.838,15.160,1,0,0,0
Gaia DR3 2139243671642075392,12736887,3421,2.369,19.54,4.04,Gaia DR3 2139243671642076160,12736891,7749,2.292,15.78,3.35,-0.231,5.560,0,0,1,0
Gaia DR3 2139307095420377600,12834080,298,0.934,17.69,5.79,Gaia DR3 2139307099719857920,12834073,6116,1.469,22.04,4.66,-0.165,6.108,0,0,0,0

